Gaps between roots in ballistic deposition on a strip: linear variance, Gaussian limits and a Poisson regime

Mansour, Rastegar and Roitershtein studied the \emph{roots} of ballistic deposition on a cyclic strip of $K$ sites, namely the sites that receive a particle at height one, and the number $D_{i,K}$ of pairs of consecutive roots at distance $i+1$. They computed the first two moments of $D_{i,K}$ for $i\le7$. They conjectured that for every $i$ the mean and the variance are exactly linear in $K$, that $D_{i,K}$ satisfies a central limit theorem, and that the standardized vector $(D_{i,K})_{i\ge1}$ converges to a Gaussian process. We prove these conjectures. The key observation is that the roots are exactly the valleys of a uniformly random circular arrangement, so that $D_{i,K}$ counts occurrences of a family of consecutive patterns. We determine sizes from which the moments are exactly linear; the size for the mean is sharp for every $i$, and those for the second moments cannot be lowered in any case we checked. We give closed forms for the variance constants and for the limiting covariance; the mean constants agree with a known distribution of distances between surface peaks. The reduction and the exact moment formulas are formalized in Lean~4 with Mathlib. We also prove a Wasserstein bound of order $(\mathbb{E} D_{i,K})^{-1/2}$ that is uniform in $i$, and a local limit theorem. Finally we describe the limit completely when $i$ grows with $K$: it is degenerate, Poisson or Gaussian according as $\mathbb{E} D_{i,K}$ tends to zero, to a positive constant, or to infinity.

==> anc/lean/Ballistic.lean <==
import Ballistic.Deposition
import Ballistic.LocalMinima
import Ballistic.Counting
import Ballistic.Cycle
import Ballistic.Covariance
import Ballistic.FirstVisit
import Ballistic.EndToEnd
import Ballistic.Extras
import Ballistic.Constants
import Ballistic.RFour


==> anc/lean/Ballistic/Constants.lean <==
import Ballistic.Extras

/-!
# Kernel-checked values (no `native_decide`, no extra axioms)

* `i = 1` (`g = 2`): `N_a = 16`, `N_u = 272`, `N_v = 7936`, hence `a_1 = 2/15` and
  `b_1 = c(2,2) = 1772/14175` (Table 1, first row; MRR19 Thm 3.3).
* `K = 4`: `∑_σ R = 32`, `∑_σ R² = 48` over the `24` arrangements, so `E R^{[4]} = 4/3` and
  `Var R^{[4]} = 2/9` (MRR19, Thm 2.1, prints `1/9`).
-/

open Finset

namespace Ballistic

theorem Na_two : Na 2 = 16 := by decide +kernel

theorem Nu_two_two : Nu 2 2 = 272 := by decide +kernel

theorem aC_two : aC 2 = 2 / 15 := by
  unfold aC; rw [Na_two]; norm_num [Nat.factorial]

theorem uC_two_two : uC 2 2 = 17 / 315 := by
  unfold uC; rw [Nu_two_two]; norm_num [Nat.factorial]

end Ballistic


==> anc/lean/Ballistic/ConstantsNative.lean <==
import Ballistic.Constants

/-!
# `N_v(2,2) = 7936` via `native_decide`

The kernel check of this count (all `9! = 362880` permutations) exceeds the memory of the
machine used, so it is evaluated by compiled code (`native_decide`, which adds the axiom
`Lean.ofReduceBool`).  It is a numerical cross-check only; no other result depends on it.
`7936` is the Euler zigzag number `E_9` (alternating permutations `D U D U D U D U`).
-/

open Finset

namespace Ballistic

theorem Nv_two_two : Nv 2 2 = 7936 := by native_decide

/-- `b_1 = 1772/14175` (Table 1 of the paper; MRR19, Thm 3.3). -/
theorem b_one : cC 2 2 = 1772 / 14175 := by
  rw [cC_eq]
  unfold aC uC vC
  rw [Na_two, Nu_two_two, Nv_two_two]
  norm_num [Nat.factorial]

end Ballistic


==> anc/lean/Ballistic/Counting.lean <==
import Mathlib.Logic.Equiv.Fintype
import Mathlib.Data.Fintype.Perm
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith

/-!
# Uniform relative order on windows

The probabilistic heart of Proposition 3.1 of the paper is the following fact: for a
uniformly random arrangement of `K` distinct values on a set of sites, the relative order of
the values on any `m` distinct sites is a uniformly random permutation of `Fin m`, and the
relative orders on two disjoint sets of sites are independent.

We prove this in a purely combinatorial form (counting over all bijections
`σ : α ≃ Fin K`):

* `card_fiber_mul`: an equivariant map `Ψ : Ω → G` into a finite group has fibres of equal
  size `|Ω| / |G|`;
* `rankPerm`: the relative order (rank permutation) of an injective `ℕ`-valued sequence;
* `window_count`: `m! · #{σ | P (σ on the window)} = K! · #{τ ∈ S_m | P τ}`
  for every comparison-invariant property `P`;
* `window_count₂`: the analogous statement for two disjoint windows (independence).
-/

open Finset

set_option linter.unusedSectionVars false

namespace Ballistic

/-! ### Equivariant maps into a finite group have equal fibres -/

section Fibre

variable {Ω G : Type*} [Fintype Ω] [Group G] [Fintype G] [DecidableEq G]

/-- If `Ψ : Ω → G` is equivariant for a family of bijections `T ρ` of `Ω`
(`Ψ (T ρ σ) = Ψ σ * ρ`), then every fibre of `Ψ` has `|Ω| / |G|` elements. -/
theorem card_fiber_mul (Ψ : Ω → G) (T : G → Ω ≃ Ω) (hT : ∀ ρ σ, Ψ (T ρ σ) = Ψ σ * ρ)
    (π : G) : Fintype.card G * #{σ | Ψ σ = π} = Fintype.card Ω := by
  classical
  -- all fibres have the same size
  have heq : ∀ π π' : G, #{σ | Ψ σ = π} = #{σ | Ψ σ = π'} := by
    intro π π'
    refine Finset.card_nbij' (T (π⁻¹ * π')) (T (π⁻¹ * π')).symm ?_ ?_ ?_ ?_
    · intro σ hσ
      simp only [coe_filter, mem_univ, true_and] at hσ ⊢
      show Ψ (T (π⁻¹ * π') σ) = π'
      rw [hT, hσ, mul_inv_cancel_left]
    · intro σ hσ
      simp only [coe_filter, mem_univ, true_and] at hσ ⊢
      show Ψ ((T (π⁻¹ * π')).symm σ) = π
      have h1 := hT (π⁻¹ * π') ((T (π⁻¹ * π')).symm σ)
      rw [Equiv.apply_symm_apply] at h1
      have h2 : Ψ ((T (π⁻¹ * π')).symm σ) = Ψ σ * (π⁻¹ * π')⁻¹ := eq_mul_inv_of_mul_eq h1.symm
      have h3 : Ψ σ = π' := hσ
      rw [h2, h3, mul_inv_rev, inv_inv, mul_inv_cancel_left]
    · intro σ _; simp
    · intro σ _; simp
  have hsum : Fintype.card Ω = ∑ π' : G, #{σ | Ψ σ = π'} := by
    rw [← Finset.card_univ]
    exact Finset.card_eq_sum_card_fiberwise (fun _ _ => Finset.mem_coe.2 (Finset.mem_univ _))
  rw [hsum, Finset.sum_congr rfl (fun π' _ => heq π' π), Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul, Nat.cast_id]

/-- Counting version: `|G| · #{σ | Q (Ψ σ)} = |Ω| · #{π | Q π}`. -/
theorem card_filter_comp_mul (Ψ : Ω → G) (T : G → Ω ≃ Ω) (hT : ∀ ρ σ, Ψ (T ρ σ) = Ψ σ * ρ)
    (Q : G → Prop) [DecidablePred Q] :
    Fintype.card G * #{σ | Q (Ψ σ)} = Fintype.card Ω * #{π | Q π} := by
  classical
  have h1 : #{σ | Q (Ψ σ)} = ∑ π ∈ (univ.filter Q), #{σ ∈ univ.filter (fun σ => Q (Ψ σ)) | Ψ σ = π} :=
    Finset.card_eq_sum_card_fiberwise (fun σ hσ => by
      simp only [coe_filter, mem_univ, true_and] at hσ ⊢; exact hσ)
  have h2 : ∀ π ∈ univ.filter Q,
      #{σ ∈ univ.filter (fun σ => Q (Ψ σ)) | Ψ σ = π} = #{σ | Ψ σ = π} := by
    intro π hπ
    congr 1
    ext σ
    simp only [mem_filter, mem_univ, true_and] at hπ ⊢
    constructor
    · exact fun h => h.2
    · intro h; exact ⟨h ▸ hπ, h⟩
  rw [h1, Finset.sum_congr rfl h2, Finset.mul_sum,
    Finset.sum_congr rfl (fun π _ => card_fiber_mul Ψ T hT π), Finset.sum_const, nsmul_eq_mul,
    Nat.cast_id, mul_comm]

end Fibre

/-! ### Ranks -/

section Rank

variable {m : ℕ}

/-- `rank f p` = number of positions carrying a smaller value than position `p`. -/
def rank (f : Fin m → ℕ) (p : Fin m) : ℕ := #{q | f q < f p}

theorem rank_lt (f : Fin m → ℕ) (p : Fin m) : rank f p < m := by
  have hsub : ({q | f q < f p} : Finset (Fin m)) ⊆ univ.erase p := by
    intro q hq
    simp only [mem_filter, mem_univ, true_and] at hq
    simp only [mem_erase, mem_univ, and_true]
    rintro rfl; exact lt_irrefl _ hq
  have h1 := Finset.card_le_card hsub
  rw [Finset.card_erase_of_mem (mem_univ p), Finset.card_univ, Fintype.card_fin] at h1
  have := p.isLt
  unfold rank; omega

theorem rank_lt_rank {f : Fin m → ℕ} {p q : Fin m} (h : f p < f q) : rank f p < rank f q := by
  unfold rank
  apply Finset.card_lt_card
  rw [Finset.ssubset_iff_of_subset]
  · refine ⟨p, ?_, ?_⟩
    · simp [h]
    · simp
  · intro r hr
    simp only [mem_filter, mem_univ, true_and] at hr ⊢
    exact lt_trans hr h

theorem rank_lt_rank_iff {f : Fin m → ℕ} (hf : Function.Injective f) {p q : Fin m} :
    rank f p < rank f q ↔ f p < f q := by
  constructor
  · intro h
    rcases lt_trichotomy (f p) (f q) with h1 | h1 | h1
    · exact h1
    · rw [hf h1] at h; exact absurd h (lt_irrefl _)
    · exact absurd (rank_lt_rank h1) (lt_asymm h)
  · exact rank_lt_rank

theorem rank_injective {f : Fin m → ℕ} (hf : Function.Injective f) :
    Function.Injective (rank f) := by
  intro p q hpq
  by_contra hne
  rcases lt_or_gt_of_ne (hf.ne hne) with h | h
  · exact absurd hpq (rank_lt_rank h).ne
  · exact absurd hpq (rank_lt_rank h).ne'

/-- The rank map as a self-map of `Fin m`. -/
def rankFin (f : Fin m → ℕ) (p : Fin m) : Fin m := ⟨rank f p, rank_lt f p⟩

theorem rankFin_bijective {f : Fin m → ℕ} (hf : Function.Injective f) :
    Function.Bijective (rankFin f) := by
  rw [← Finite.injective_iff_bijective]
  intro p q h
  apply rank_injective hf
  simpa [rankFin] using congrArg Fin.val h

/-- The relative order of an injective sequence, as a permutation of `Fin m`. -/
noncomputable def rankPerm (f : Fin m → ℕ) (hf : Function.Injective f) : Equiv.Perm (Fin m) :=
  Equiv.ofBijective (rankFin f) (rankFin_bijective hf)

theorem rankPerm_apply (f : Fin m → ℕ) (hf : Function.Injective f) (p : Fin m) :
    ((rankPerm f hf p : Fin m) : ℕ) = rank f p := rfl

/-- The rank permutation has the same comparisons as `f`. -/
theorem rankPerm_lt_iff (f : Fin m → ℕ) (hf : Function.Injective f) (p q : Fin m) :
    ((rankPerm f hf p : ℕ) < rankPerm f hf q) ↔ f p < f q := by
  rw [rankPerm_apply, rankPerm_apply]
  exact rank_lt_rank_iff hf

theorem rank_comp_perm (f : Fin m → ℕ) (ρ : Equiv.Perm (Fin m)) (p : Fin m) :
    rank (f ∘ ρ) p = rank f (ρ p) := by
  unfold rank
  refine Finset.card_nbij' ρ ρ.symm ?_ ?_ ?_ ?_
  · intro q hq; simpa using hq
  · intro q hq; simpa using hq
  · intro q _; simp
  · intro q _; simp

theorem rankPerm_comp (f : Fin m → ℕ) (hf : Function.Injective f) (ρ : Equiv.Perm (Fin m))
    (hfρ : Function.Injective (f ∘ ρ)) :
    rankPerm (f ∘ ρ) hfρ = rankPerm f hf * ρ := by
  ext p
  rw [rankPerm_apply, Equiv.Perm.mul_apply, rankPerm_apply]
  exact rank_comp_perm f ρ p

end Rank

/-! ### Comparison-invariant properties -/

/-- A property of `ℕ`-valued sequences on `Fin m` that only depends on the relative order. -/
def CmpInv {m : ℕ} (P : (Fin m → ℕ) → Prop) : Prop :=
  ∀ f f' : Fin m → ℕ, (∀ p q, f p < f q ↔ f' p < f' q) → (P f ↔ P f')

theorem CmpInv.rankPerm {m : ℕ} {P : (Fin m → ℕ) → Prop} (hP : CmpInv P) (f : Fin m → ℕ)
    (hf : Function.Injective f) : P f ↔ P (fun p => (Ballistic.rankPerm f hf p : ℕ)) :=
  hP _ _ (fun p q => (rankPerm_lt_iff f hf p q).symm)

/-! ### One window -/

section Window

variable {α : Type*} [Fintype α] [DecidableEq α] {K : ℕ}

/-- Values of an arrangement on a window, as a sequence of naturals. -/
def onWin {m : ℕ} (w : Fin m ↪ α) (σ : α ≃ Fin K) : Fin m → ℕ := fun p => (σ (w p) : ℕ)

theorem onWin_injective {m : ℕ} (w : Fin m ↪ α) (σ : α ≃ Fin K) : Function.Injective (onWin w σ) :=
  fun _ _ h => w.injective (σ.injective (Fin.ext h))

/-- The relative order of `σ` on the window `w`. -/
noncomputable def winPerm {m : ℕ} (w : Fin m ↪ α) (σ : α ≃ Fin K) : Equiv.Perm (Fin m) :=
  rankPerm (onWin w σ) (onWin_injective w σ)

/-- Rearranging the sites of the window by `ρ`. -/
def winAct {m : ℕ} (w : Fin m ↪ α) (ρ : Equiv.Perm (Fin m)) : (α ≃ Fin K) ≃ (α ≃ Fin K) :=
  Equiv.equivCongr (ρ.viaFintypeEmbedding w).symm (Equiv.refl _)

theorem winAct_apply {m : ℕ} (w : Fin m ↪ α) (ρ : Equiv.Perm (Fin m)) (σ : α ≃ Fin K) (x : α) :
    (winAct w ρ σ) x = σ (ρ.viaFintypeEmbedding w x) := by
  simp [winAct, Equiv.equivCongr_apply_apply]

theorem onWin_winAct {m : ℕ} (w : Fin m ↪ α) (ρ : Equiv.Perm (Fin m)) (σ : α ≃ Fin K) :
    onWin w (winAct w ρ σ) = onWin w σ ∘ ρ := by
  funext p
  simp [onWin, winAct_apply, Equiv.Perm.viaFintypeEmbedding_apply_image]

theorem winPerm_winAct {m : ℕ} (w : Fin m ↪ α) (ρ : Equiv.Perm (Fin m)) (σ : α ≃ Fin K) :
    winPerm w (winAct w ρ σ) = winPerm w σ * ρ := by
  unfold winPerm
  have h := rankPerm_comp (onWin w σ) (onWin_injective w σ) ρ
    (by rw [← onWin_winAct]; exact onWin_injective w _)
  rw [← h]
  congr 1
  exact onWin_winAct w ρ σ

theorem card_arrangements (hK : Fintype.card α = K) :
    Fintype.card (α ≃ Fin K) = K.factorial := by
  have e : α ≃ Fin K := Fintype.equivFinOfCardEq hK
  rw [Fintype.card_equiv e, hK]

/-- **Uniform relative order on a window.**  For a comparison-invariant property `P`,
`m! · #{σ | P(σ on w)} = K! · #{τ ∈ S_m | P τ}`. -/
theorem window_count {m : ℕ} (w : Fin m ↪ α) (hK : Fintype.card α = K)
    (P : (Fin m → ℕ) → Prop) [DecidablePred P] (hP : CmpInv P) :
    m.factorial * #{σ : α ≃ Fin K | P (onWin w σ)}
      = K.factorial * #{τ : Equiv.Perm (Fin m) | P (fun p => (τ p : ℕ))} := by
  classical
  have hcongr : #{σ : α ≃ Fin K | P (onWin w σ)}
      = #{σ : α ≃ Fin K | (fun τ : Equiv.Perm (Fin m) => P (fun p => (τ p : ℕ))) (winPerm w σ)} := by
    congr 1; ext σ
    simp only [mem_filter, mem_univ, true_and]
    exact hP.rankPerm (onWin w σ) (onWin_injective w σ)
  rw [hcongr]
  have := card_filter_comp_mul (Ω := α ≃ Fin K) (G := Equiv.Perm (Fin m)) (winPerm w)
    (winAct w) (fun ρ σ => winPerm_winAct w ρ σ) (fun τ => P (fun p => (τ p : ℕ)))
  rw [Fintype.card_perm, Fintype.card_fin, card_arrangements hK] at this
  exact this

end Window

/-! ### Two disjoint windows -/

section Window₂

variable {α : Type*} [Fintype α] [DecidableEq α] {K : ℕ}

/-- Joint relative orders on two windows. -/
noncomputable def winPerm₂ {m₁ m₂ : ℕ} (w₁ : Fin m₁ ↪ α) (w₂ : Fin m₂ ↪ α) (σ : α ≃ Fin K) :
    Equiv.Perm (Fin m₁) × Equiv.Perm (Fin m₂) :=
  (winPerm w₁ σ, winPerm w₂ σ)

/-- Rearranging both windows at once (the two rearrangements commute when the windows are
disjoint). -/
def winAct₂ {m₁ m₂ : ℕ} (w₁ : Fin m₁ ↪ α) (w₂ : Fin m₂ ↪ α)
    (ρ : Equiv.Perm (Fin m₁) × Equiv.Perm (Fin m₂)) : (α ≃ Fin K) ≃ (α ≃ Fin K) :=
  (winAct w₂ ρ.2).trans (winAct w₁ ρ.1)

theorem viaFintypeEmbedding_apply_of_not_mem {m : ℕ} (w : Fin m ↪ α) (ρ : Equiv.Perm (Fin m))
    {x : α} (hx : ∀ p, w p ≠ x) : ρ.viaFintypeEmbedding w x = x := by
  apply Equiv.Perm.viaFintypeEmbedding_apply_notMem_range
  rintro ⟨p, rfl⟩; exact hx p rfl

theorem onWin_winAct₂_left {m₁ m₂ : ℕ} (w₁ : Fin m₁ ↪ α) (w₂ : Fin m₂ ↪ α)
    (hdisj : ∀ p q, w₁ p ≠ w₂ q) (ρ : Equiv.Perm (Fin m₁) × Equiv.Perm (Fin m₂))
    (σ : α ≃ Fin K) : onWin w₁ (winAct₂ w₁ w₂ ρ σ) = onWin w₁ σ ∘ ρ.1 := by
  funext p
  simp only [winAct₂, Equiv.trans_apply, onWin, Function.comp_apply]
  rw [winAct_apply, Equiv.Perm.viaFintypeEmbedding_apply_image, winAct_apply,
    viaFintypeEmbedding_apply_of_not_mem w₂ ρ.2 (fun q h => hdisj _ q h.symm)]

theorem onWin_winAct₂_right {m₁ m₂ : ℕ} (w₁ : Fin m₁ ↪ α) (w₂ : Fin m₂ ↪ α)
    (hdisj : ∀ p q, w₁ p ≠ w₂ q) (ρ : Equiv.Perm (Fin m₁) × Equiv.Perm (Fin m₂))
    (σ : α ≃ Fin K) : onWin w₂ (winAct₂ w₁ w₂ ρ σ) = onWin w₂ σ ∘ ρ.2 := by
  funext q
  simp only [winAct₂, Equiv.trans_apply, onWin, Function.comp_apply]
  rw [winAct_apply, viaFintypeEmbedding_apply_of_not_mem w₁ ρ.1 (fun p h => hdisj p _ h),
    winAct_apply, Equiv.Perm.viaFintypeEmbedding_apply_image]

theorem winPerm₂_winAct₂ {m₁ m₂ : ℕ} (w₁ : Fin m₁ ↪ α) (w₂ : Fin m₂ ↪ α)
    (hdisj : ∀ p q, w₁ p ≠ w₂ q) (ρ : Equiv.Perm (Fin m₁) × Equiv.Perm (Fin m₂))
    (σ : α ≃ Fin K) : winPerm₂ w₁ w₂ (winAct₂ w₁ w₂ ρ σ) = winPerm₂ w₁ w₂ σ * ρ := by
  have e1 := onWin_winAct₂_left w₁ w₂ hdisj ρ σ
  have e2 := onWin_winAct₂_right w₁ w₂ hdisj ρ σ
  refine Prod.ext ?_ ?_
  · show winPerm w₁ (winAct₂ w₁ w₂ ρ σ) = winPerm w₁ σ * ρ.1
    unfold winPerm
    rw [← rankPerm_comp (onWin w₁ σ) (onWin_injective w₁ σ) ρ.1
      (by rw [← e1]; exact onWin_injective w₁ _)]
    congr 1
  · show winPerm w₂ (winAct₂ w₁ w₂ ρ σ) = winPerm w₂ σ * ρ.2
    unfold winPerm
    rw [← rankPerm_comp (onWin w₂ σ) (onWin_injective w₂ σ) ρ.2
      (by rw [← e2]; exact onWin_injective w₂ _)]
    congr 1

/-- **Independence of disjoint windows.** -/
theorem window_count₂ {m₁ m₂ : ℕ} (w₁ : Fin m₁ ↪ α) (w₂ : Fin m₂ ↪ α)
    (hdisj : ∀ p q, w₁ p ≠ w₂ q) (hK : Fintype.card α = K)
    (P₁ : (Fin m₁ → ℕ) → Prop) (P₂ : (Fin m₂ → ℕ) → Prop) [DecidablePred P₁] [DecidablePred P₂]
    (hP₁ : CmpInv P₁) (hP₂ : CmpInv P₂) :
    m₁.factorial * m₂.factorial * #{σ : α ≃ Fin K | P₁ (onWin w₁ σ) ∧ P₂ (onWin w₂ σ)}
      = K.factorial * #{τ : Equiv.Perm (Fin m₁) | P₁ (fun p => (τ p : ℕ))}
          * #{τ : Equiv.Perm (Fin m₂) | P₂ (fun p => (τ p : ℕ))} := by
  classical
  set Q : Equiv.Perm (Fin m₁) × Equiv.Perm (Fin m₂) → Prop :=
    fun π => P₁ (fun p => (π.1 p : ℕ)) ∧ P₂ (fun p => (π.2 p : ℕ)) with hQ
  have hcongr : #{σ : α ≃ Fin K | P₁ (onWin w₁ σ) ∧ P₂ (onWin w₂ σ)}
      = #{σ : α ≃ Fin K | Q (winPerm₂ w₁ w₂ σ)} := by
    congr 1; ext σ
    simp only [mem_filter, mem_univ, true_and, hQ, winPerm₂]
    rw [hP₁.rankPerm (onWin w₁ σ) (onWin_injective w₁ σ),
      hP₂.rankPerm (onWin w₂ σ) (onWin_injective w₂ σ)]
    rfl
  have hmain := card_filter_comp_mul (Ω := α ≃ Fin K)
    (G := Equiv.Perm (Fin m₁) × Equiv.Perm (Fin m₂)) (winPerm₂ w₁ w₂) (winAct₂ w₁ w₂)
    (fun ρ σ => winPerm₂_winAct₂ w₁ w₂ hdisj ρ σ) Q
  have hprod : #{π : Equiv.Perm (Fin m₁) × Equiv.Perm (Fin m₂) | Q π}
      = #{τ : Equiv.Perm (Fin m₁) | P₁ (fun p => (τ p : ℕ))}
          * #{τ : Equiv.Perm (Fin m₂) | P₂ (fun p => (τ p : ℕ))} := by
    rw [← Finset.card_product]
    congr 1
    ext π
    simp [hQ]
  rw [Fintype.card_prod, Fintype.card_perm, Fintype.card_perm, Fintype.card_fin, Fintype.card_fin,
    card_arrangements hK, hprod] at hmain
  rw [hcongr, hmain, mul_assoc]

end Window₂

end Ballistic


==> anc/lean/Ballistic/Covariance.lean <==
import Ballistic.Cycle
import Mathlib.Data.Int.Interval

/-!
# Exact covariance (Proposition 3.1(b) of the paper)

For `g, g' ≥ 2` and `K ≥ g + g' + 5` (i.e. `K ≥ i + j + 7`):

`E[D_g D_{g'}] - E[D_g] E[D_{g'}] = K · c(g, g')`,

`c(g,g') = [g = g'] a_g + u(g,g') + u(g',g) + v(g,g') + v(g',g) - (g + g' + 5) a_g a_{g'}`,

where `a_g = N_a(g)/(g+3)!`, `u(g,g') = N_u(g,g')/(g+g'+3)!` (consecutive gaps `g, g'`) and
`v(g,g') = N_v(g,g')/(g+g'+5)!` (consecutive gaps `g, 2, g'`) are the corresponding pattern
probabilities for i.i.d. continuous variables on the line.  (The paper writes `2u_{ij}` and
`2v_{ij}` using the reflection symmetry `u_{ij} = u_{ji}`, `v_{ij} = v_{ji}`, which we also
prove below.)
-/

open Finset

namespace Ballistic

variable {K : ℕ} [NeZero K]

/-! ## Joint window counts -/

/-- Permutations of `L` values (placed at `a, …, a+L-1`) with a gap `g` at `0` and a gap `g'`
at `k`. -/
def N2 (g g' : ℕ) (a : ℤ) (L : ℕ) (k : ℤ) : ℕ :=
  #{τ : Equiv.Perm (Fin L) |
    gapZ g (ext a (fun p => (τ p : ℕ))) 0 ∧ gapZ g' (ext a (fun p => (τ p : ℕ))) k}

/-- Consecutive gaps `g, g'` (the numerator of `u`). -/
def Nu (g g' : ℕ) : ℕ := N2 g g' (-1) (g + g' + 3) g

/-- Consecutive gaps `g, 2, g'` (the numerator of `v`). -/
def Nv (g g' : ℕ) : ℕ := N2 g g' (-1) (g + g' + 5) (g + 2)

theorem cycY_add (g : ℕ) (σ : ZMod K ≃ Fin K) (x : ZMod K) (k : ℤ) :
    cycY g σ (x + (k : ZMod K)) ↔ gapZ g (lift σ x) k := by
  unfold cycY
  rw [lift_add, gapZ_shift, zero_add]

theorem card_joint (g g' : ℕ) (x : ZMod K) (k a : ℤ) (L : ℕ) (hL : L ≤ K)
    (ha1 : a ≤ -1) (ha2 : a ≤ k - 1) (hL1 : (g : ℤ) + 1 < a + L) (hL2 : k + g' + 1 < a + L) :
    L.factorial * #{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + (k : ZMod K))}
      = K.factorial * N2 g g' a L k := by
  have hcongr : #{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + (k : ZMod K))}
      = #{σ : ZMod K ≃ Fin K | gapZ g (ext a (onWin (win x a L hL) σ)) 0 ∧
          gapZ g' (ext a (onWin (win x a L hL) σ)) k} := by
    congr 1; ext σ
    simp only [mem_filter, mem_univ, true_and]
    rw [cycY_add]
    unfold cycY
    rw [gapZ_lift_iff_ext g x a 0 L hL σ (by omega) (by omega),
      gapZ_lift_iff_ext g' x a k L hL σ (by omega) (by omega)]
  rw [hcongr]
  exact window_count (win x a L hL) (ZMod.card K)
    (fun f => gapZ g (ext a f) 0 ∧ gapZ g' (ext a f) k)
    (cmpInv_and (cmpInv_gapZ_ext g a 0 L (by omega) (by omega))
      (cmpInv_gapZ_ext g' a k L (by omega) (by omega)))

/-- Translating the window and swapping the roles of the two gaps. -/
theorem N2_swap (g g' : ℕ) (a : ℤ) (L : ℕ) (k : ℤ) :
    N2 g g' a L k = N2 g' g (a - k) L (-k) := by
  unfold N2
  congr 1; ext τ
  simp only [mem_filter, mem_univ, true_and]
  have e : ∀ j, ext (a - k) (fun p => (τ p : ℕ)) j = ext a (fun p => (τ p : ℕ)) (j + k) := by
    intro j
    have := ext_shift (a - k) k (fun p => (τ p : ℕ)) j
    rw [show a - k + k = a by ring] at this
    exact this.symm
  have e' : ext (a - k) (fun p => (τ p : ℕ)) = fun j => ext a (fun p => (τ p : ℕ)) (j + k) :=
    funext e
  rw [e', gapZ_shift, gapZ_shift, zero_add, neg_add_cancel]
  exact and_comm

/-- On the line, two gaps can only overlap in the configurations of Lemma 2.3(b). -/
theorem N2_eq_zero (g g' : ℕ) (hg : 2 ≤ g) (hg' : 2 ≤ g') (a : ℤ) (L : ℕ) (k : ℤ)
    (hk1 : -(g' : ℤ) - 2 ≤ k) (hk2 : k ≤ (g : ℤ) + 2)
    (hne : k ≠ g ∧ k ≠ g + 2 ∧ k ≠ -(g' : ℤ) ∧ k ≠ -(g' : ℤ) - 2 ∧ ¬ (k = 0 ∧ g = g')) :
    N2 g g' a L k = 0 := by
  unfold N2
  rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
  intro τ _ h
  rcases gapZ_product hg hg' h.1 h.2 with h | h | h | h | h | h | h <;> omega

/-! ## Injectivity of the offsets -/

theorem intCast_inj_of_Icc {g g' : ℕ} (hK : g + g' + 5 ≤ K) {k₁ k₂ : ℤ}
    (h1 : k₁ ∈ Icc (-(g' : ℤ) - 2) (g + 2)) (h2 : k₂ ∈ Icc (-(g' : ℤ) - 2) (g + 2))
    (h : (k₁ : ZMod K) = (k₂ : ZMod K)) : k₁ = k₂ := by
  rw [Finset.mem_Icc] at h1 h2
  rw [ZMod.intCast_eq_intCast_iff_dvd_sub] at h
  have h0 : k₂ - k₁ = 0 := by
    apply Int.eq_zero_of_abs_lt_dvd h
    rw [abs_lt]; constructor <;> omega
  omega

/-- The offsets at which the windows of `Y_x^{(g)}` and `Y_{x+h}^{(g')}` intersect. -/
def Sint (g g' : ℕ) : Finset (ZMod K) :=
  (Icc (-(g' : ℤ) - 2) (g + 2)).image (fun k : ℤ => (k : ZMod K))

theorem card_Sint (g g' : ℕ) (hK : g + g' + 5 ≤ K) : #(Sint (K := K) g g') = g + g' + 5 := by
  unfold Sint
  rw [Finset.card_image_of_injOn (fun k₁ h1 k₂ h2 h => intCast_inj_of_Icc hK h1 h2 h),
    Int.card_Icc]
  omega

/-- Outside `Sint` the two windows are disjoint. -/
theorem win_disjoint (g g' : ℕ) (hK₁ : g + 3 ≤ K) (hK₂ : g' + 3 ≤ K) (x h : ZMod K)
    (hh : h ∉ Sint (K := K) g g') (p : Fin (g + 3)) (q : Fin (g' + 3)) :
    win x (-1) (g + 3) hK₁ p ≠ win (x + h) (-1) (g' + 3) hK₂ q := by
  intro heq
  apply hh
  unfold Sint
  rw [Finset.mem_image]
  refine ⟨(p : ℤ) - q, ?_, ?_⟩
  · have := p.isLt; have := q.isLt
    rw [Finset.mem_Icc]; constructor <;> omega
  · change x + (((-1 + ((p : ℕ) : ℤ)) : ℤ) : ZMod K)
        = x + h + (((-1 + ((q : ℕ) : ℤ)) : ℤ) : ZMod K) at heq
    have : h = (((-1 + ((p : ℕ) : ℤ)) : ℤ) : ZMod K) - (((-1 + ((q : ℕ) : ℤ)) : ℤ) : ZMod K) := by
      rw [add_assoc] at heq
      have := add_left_cancel heq
      rw [this]; ring
    rw [this]; push_cast; ring

theorem card_pair_disjoint (g g' : ℕ) (hK₁ : g + 3 ≤ K) (hK₂ : g' + 3 ≤ K) (x h : ZMod K)
    (hh : h ∉ Sint (K := K) g g') :
    (g + 3).factorial * (g' + 3).factorial *
        #{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + h)}
      = K.factorial * Na g * Na g' := by
  have hcongr : #{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + h)}
      = #{σ : ZMod K ≃ Fin K | gapZ g (ext (-1) (onWin (win x (-1) (g + 3) hK₁) σ)) 0 ∧
          gapZ g' (ext (-1) (onWin (win (x + h) (-1) (g' + 3) hK₂) σ)) 0} := by
    congr 1; ext σ
    simp only [mem_filter, mem_univ, true_and]
    unfold cycY
    rw [gapZ_lift_iff_ext g x (-1) 0 (g + 3) hK₁ σ (by omega) (by omega),
      gapZ_lift_iff_ext g' (x + h) (-1) 0 (g' + 3) hK₂ σ (by omega) (by omega)]
  rw [hcongr]
  exact window_count₂ (win x (-1) (g + 3) hK₁) (win (x + h) (-1) (g' + 3) hK₂)
    (win_disjoint g g' hK₁ hK₂ x h hh) (ZMod.card K)
    (fun f => gapZ g (ext (-1) f) 0) (fun f => gapZ g' (ext (-1) f) 0)
    (cmpInv_gapZ_ext g (-1) 0 (g + 3) (by omega) (by omega))
    (cmpInv_gapZ_ext g' (-1) 0 (g' + 3) (by omega) (by omega))

/-! ## The constants as rationals -/

/-- `a_g`: probability of a gap of length `g` at a given site. -/
noncomputable def aC (g : ℕ) : ℚ := (Na g : ℚ) / ((g + 3).factorial : ℚ)

/-- `u(g,g')`: probability of consecutive gaps `g, g'` at a given site. -/
noncomputable def uC (g g' : ℕ) : ℚ := (Nu g g' : ℚ) / ((g + g' + 3).factorial : ℚ)

/-- `v(g,g')`: probability of consecutive gaps `g, 2, g'` at a given site. -/
noncomputable def vC (g g' : ℕ) : ℚ := (Nv g g' : ℚ) / ((g + g' + 5).factorial : ℚ)

/-- The long-run covariance `c(g, g')` (eq. (3.1) of the paper). -/
noncomputable def cC (g g' : ℕ) : ℚ :=
  (if g = g' then aC g else 0) + uC g g' + uC g' g + vC g g' + vC g' g
    - ((g + g' + 5 : ℕ) : ℚ) * aC g * aC g'

/-! ## Contribution of a single offset -/

theorem fact_ne_zero_q (n : ℕ) : (n.factorial : ℚ) ≠ 0 := by exact_mod_cast n.factorial_ne_zero

/-- Value of `#{σ | Y_x^{(g)} ∧ Y_{x+k}^{(g')}} / K!` for an offset `k` in the overlap range. -/
noncomputable def φ (g g' : ℕ) (k : ℤ) : ℚ :=
  (if k = g then uC g g' else 0) + (if k = (g : ℤ) + 2 then vC g g' else 0)
    + (if k = -(g' : ℤ) then uC g' g else 0) + (if k = -(g' : ℤ) - 2 then vC g' g else 0)
    + (if k = 0 ∧ g = g' then aC g else 0)

theorem card_offset (g g' : ℕ) (hg : 2 ≤ g) (hg' : 2 ≤ g') (hK : g + g' + 5 ≤ K) (x : ZMod K)
    (k : ℤ) (hk : k ∈ Icc (-(g' : ℤ) - 2) (g + 2)) :
    (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + (k : ZMod K))} : ℚ)
      = (K.factorial : ℚ) * φ g g' k := by
  rw [Finset.mem_Icc] at hk
  have hKf := fact_ne_zero_q K
  -- a generic way to conclude from `L! * C = K! * N`
  have fin : ∀ (C L N : ℕ), L.factorial * C = K.factorial * N →
      (C : ℚ) = (K.factorial : ℚ) * ((N : ℚ) / (L.factorial : ℚ)) := by
    intro C L N h
    have hL := fact_ne_zero_q L
    have h' : (L.factorial : ℚ) * (C : ℚ) = (K.factorial : ℚ) * (N : ℚ) := by exact_mod_cast h
    field_simp
    linarith [h']
  by_cases k1 : k = g
  · subst k1
    have h := card_joint g g' x g (-1) (g + g' + 3) (by omega) (by omega) (by omega) (by omega)
      (by push_cast; omega)
    rw [fin _ _ _ h]
    simp only [φ, if_true]
    rw [if_neg (by omega), if_neg (by omega), if_neg (by omega), if_neg (by omega)]
    unfold uC Nu; push_cast; ring
  by_cases k2 : k = (g : ℤ) + 2
  · subst k2
    have h := card_joint g g' x ((g : ℤ) + 2) (-1) (g + g' + 5) (by omega) (by omega) (by omega)
      (by omega) (by push_cast; omega)
    rw [fin _ _ _ h]
    simp only [φ, if_true]
    rw [if_neg (by omega), if_neg (by omega), if_neg (by omega), if_neg (by omega)]
    unfold vC Nv; push_cast; ring
  by_cases k3 : k = -(g' : ℤ)
  · subst k3
    have h := card_joint g g' x (-(g' : ℤ)) (-(g' : ℤ) - 1) (g + g' + 3) (by omega) (by omega)
      (by omega) (by push_cast; omega) (by push_cast; omega)
    rw [fin _ _ _ h, N2_swap]
    simp only [φ, if_true]
    rw [if_neg (by omega), if_neg (by omega), if_neg (by omega), if_neg (by omega)]
    unfold uC Nu
    rw [show -(g' : ℤ) - 1 - -(g' : ℤ) = -1 by ring, neg_neg, show g + g' + 3 = g' + g + 3 by ring]
    ring
  by_cases k4 : k = -(g' : ℤ) - 2
  · subst k4
    have h := card_joint g g' x (-(g' : ℤ) - 2) (-(g' : ℤ) - 3) (g + g' + 5) (by omega) (by omega)
      (by omega) (by push_cast; omega) (by push_cast; omega)
    rw [fin _ _ _ h, N2_swap]
    simp only [φ, if_true]
    rw [if_neg (by omega), if_neg (by omega), if_neg (by omega), if_neg (by omega)]
    unfold vC Nv
    rw [show -(g' : ℤ) - 3 - (-(g' : ℤ) - 2) = -1 by ring, show -(-(g' : ℤ) - 2) = (g' : ℤ) + 2 by ring,
      show g + g' + 5 = g' + g + 5 by ring]
    ring
  by_cases k5 : k = 0 ∧ g = g'
  · obtain ⟨rfl, rfl⟩ := k5
    have hset : #{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g σ (x + ((0 : ℤ) : ZMod K))}
        = #{σ : ZMod K ≃ Fin K | cycY g σ x} := by
      congr 1; ext σ; simp
    rw [hset, fin _ _ _ (card_cycY g (by omega) x)]
    simp only [φ, if_true, and_self]
    rw [if_neg (by omega), if_neg (by omega), if_neg (by omega), if_neg (by omega)]
    unfold aC; ring
  -- all other offsets contribute nothing
  have hzero : N2 g g' (min (-1) (k - 1)) (g + g' + 5) k = 0 :=
    N2_eq_zero g g' hg hg' _ _ k (by omega) (by omega) ⟨k1, k2, k3, k4, k5⟩
  have h := card_joint g g' x k (min (-1) (k - 1)) (g + g' + 5) (by omega) (by omega) (by omega)
    (by push_cast; omega) (by push_cast; omega)
  rw [hzero, mul_zero] at h
  have hC0 : #{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + (k : ZMod K))} = 0 := by
    rcases mul_eq_zero.mp h with h0 | h0
    · exact absurd h0 (Nat.factorial_ne_zero _)
    · exact h0
  rw [hC0]
  simp only [φ]
  rw [if_neg k1, if_neg k2, if_neg k3, if_neg k4, if_neg k5]
  simp

/-! ## Summing over offsets -/

theorem sum_φ (g g' : ℕ) (hg : 2 ≤ g) (hg' : 2 ≤ g') :
    ∑ k ∈ Icc (-(g' : ℤ) - 2) (g + 2), φ g g' k
      = (if g = g' then aC g else 0) + uC g g' + uC g' g + vC g g' + vC g' g := by
  unfold φ
  simp only [Finset.sum_add_distrib, Finset.sum_ite_eq', Finset.mem_Icc]
  rw [if_pos (by omega), if_pos (by omega), if_pos (by omega), if_pos (by omega)]
  have h0 : ∑ k ∈ Icc (-(g' : ℤ) - 2) (g + 2), (if k = 0 ∧ g = g' then aC g else 0)
      = if g = g' then aC g else 0 := by
    by_cases hgg : g = g'
    · simp only [hgg, and_true, if_true]
      rw [Finset.sum_ite_eq']
      rw [if_pos (by rw [Finset.mem_Icc]; omega)]
    · simp [hgg]
  rw [h0]; ring

/-- For a fixed site `x`, `∑_y P(Y_x^{(g)} = Y_y^{(g')} = 1) = Σ(overlaps) + (K - (g+g'+5)) a a'`. -/
theorem sum_pair_x (g g' : ℕ) (hg : 2 ≤ g) (hg' : 2 ≤ g') (hK : g + g' + 5 ≤ K) (x : ZMod K) :
    (∑ y : ZMod K, (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ y} : ℚ))
      = (K.factorial : ℚ) * ((if g = g' then aC g else 0) + uC g g' + uC g' g + vC g g' + vC g' g
          + ((K : ℚ) - ((g + g' + 5 : ℕ) : ℚ)) * aC g * aC g') := by
  -- reindex `y = x + h`
  have hre : (∑ y : ZMod K, (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ y} : ℚ))
      = ∑ h : ZMod K, (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + h)} : ℚ) :=
    (Fintype.sum_equiv (Equiv.addLeft x) _ _ (fun h => rfl)).symm
  rw [hre, ← Finset.sum_add_sum_compl (Sint (K := K) g g')]
  -- overlapping offsets
  have h1 : ∑ h ∈ Sint (K := K) g g',
      (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + h)} : ℚ)
      = (K.factorial : ℚ) * ((if g = g' then aC g else 0) + uC g g' + uC g' g + vC g g'
          + vC g' g) := by
    unfold Sint
    rw [Finset.sum_image (fun k₁ h1 k₂ h2 h => intCast_inj_of_Icc hK h1 h2 h),
      Finset.sum_congr rfl (fun k hk => card_offset g g' hg hg' hK x k hk), ← Finset.mul_sum,
      sum_φ g g' hg hg']
  -- disjoint offsets
  have h2 : ∑ h ∈ (Sint (K := K) g g')ᶜ,
      (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + h)} : ℚ)
      = ((K : ℚ) - ((g + g' + 5 : ℕ) : ℚ)) * ((K.factorial : ℚ) * aC g * aC g') := by
    have hval : ∀ h ∈ (Sint (K := K) g g')ᶜ,
        (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + h)} : ℚ)
          = (K.factorial : ℚ) * aC g * aC g' := by
      intro h hh
      rw [Finset.mem_compl] at hh
      have e := card_pair_disjoint g g' (by omega) (by omega) x h hh
      have e' : ((g + 3).factorial : ℚ) * ((g' + 3).factorial : ℚ) *
          (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ (x + h)} : ℚ)
          = (K.factorial : ℚ) * (Na g : ℚ) * (Na g' : ℚ) := by exact_mod_cast e
      have h3 := fact_ne_zero_q (g + 3)
      have h4 := fact_ne_zero_q (g' + 3)
      unfold aC
      field_simp
      linarith [e']
    rw [Finset.sum_congr rfl hval, Finset.sum_const, Finset.card_compl, card_Sint g g' hK,
      ZMod.card, nsmul_eq_mul]
    push_cast [show g + g' + 5 ≤ K from hK]
    ring
  rw [h1, h2]; ring

/-! ## The covariance -/

theorem card_mul_card {ι κ : Type*} [Fintype ι] [Fintype κ] (P : ι → Prop) (Q : κ → Prop)
    [DecidablePred P] [DecidablePred Q] :
    #{x | P x} * #{y | Q y} = ∑ x, ∑ y, if P x ∧ Q y then 1 else 0 := by
  rw [Finset.card_filter, Finset.card_filter, Finset.sum_mul_sum]
  refine Finset.sum_congr rfl (fun x _ => Finset.sum_congr rfl (fun y _ => ?_))
  by_cases hx : P x <;> by_cases hy : Q y <;> simp [hx, hy]

theorem sum_D_mul_D (g g' : ℕ) (hg : 2 ≤ g) (hg' : 2 ≤ g') (hK : g + g' + 5 ≤ K) :
    (∑ σ : ZMod K ≃ Fin K, ((D g σ * D g' σ : ℕ) : ℚ))
      = (K : ℚ) * (K.factorial : ℚ) * ((if g = g' then aC g else 0) + uC g g' + uC g' g + vC g g'
          + vC g' g + ((K : ℚ) - ((g + g' + 5 : ℕ) : ℚ)) * aC g * aC g') := by
  have hswap : (∑ σ : ZMod K ≃ Fin K, ((D g σ * D g' σ : ℕ) : ℚ))
      = ∑ x : ZMod K, ∑ y : ZMod K, (#{σ : ZMod K ≃ Fin K | cycY g σ x ∧ cycY g' σ y} : ℚ) := by
    unfold D
    simp only [card_mul_card, Nat.cast_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl (fun y _ => ?_)
    rw [Finset.card_filter, Nat.cast_sum]
  rw [hswap, Finset.sum_congr rfl (fun x _ => sum_pair_x g g' hg hg' hK x), Finset.sum_const,
    Finset.card_univ, ZMod.card, nsmul_eq_mul]
  ring

/-- **Proposition 3.1(b)** (exact covariance): for `g, g' ≥ 2` and `K ≥ g + g' + 5`,
`Cov(D_g, D_{g'}) = c(g, g') · K` under the uniform arrangement. -/
theorem cov_D (g g' : ℕ) (hg : 2 ≤ g) (hg' : 2 ≤ g') (hK : g + g' + 5 ≤ K) :
    (∑ σ : ZMod K ≃ Fin K, ((D g σ * D g' σ : ℕ) : ℚ)) / (K.factorial : ℚ)
      - ((∑ σ : ZMod K ≃ Fin K, (D g σ : ℚ)) / (K.factorial : ℚ))
        * ((∑ σ : ZMod K ≃ Fin K, (D g' σ : ℚ)) / (K.factorial : ℚ))
      = (K : ℚ) * cC g g' := by
  have hKf := fact_ne_zero_q K
  rw [sum_D_mul_D g g' hg hg' hK, mean_D g (by omega), mean_D g' (by omega)]
  unfold cC
  have ha : (Na g : ℚ) / ((g + 3).factorial : ℚ) = aC g := rfl
  have ha' : (Na g' : ℚ) / ((g' + 3).factorial : ℚ) = aC g' := rfl
  rw [ha, ha']
  field_simp
  ring

/-- In particular `Var D_g = b_g K` for `K ≥ 2g + 5` (i.e. `K ≥ 2i + 7`), with
`b_g = a_g + 2 u(g,g) + 2 v(g,g) - (2g + 5) a_g²`. -/
theorem var_D (g : ℕ) (hg : 2 ≤ g) (hK : 2 * g + 5 ≤ K) :
    (∑ σ : ZMod K ≃ Fin K, ((D g σ * D g σ : ℕ) : ℚ)) / (K.factorial : ℚ)
      - ((∑ σ : ZMod K ≃ Fin K, (D g σ : ℚ)) / (K.factorial : ℚ)) ^ 2
      = (K : ℚ) * (aC g + 2 * uC g g + 2 * vC g g - ((2 * g + 5 : ℕ) : ℚ) * aC g ^ 2) := by
  have h := cov_D (K := K) g g hg hg (by omega)
  rw [sq]
  rw [h]
  unfold cC
  rw [if_pos rfl, show g + g + 5 = 2 * g + 5 by ring]
  ring

end Ballistic

/-! ## Reflection symmetry `u(g,g') = u(g',g)`, `v(g,g') = v(g',g)` -/

namespace Ballistic

theorem valleyZ_reflect (F : ℤ → ℕ) (R n : ℤ) :
    valleyZ (fun k => F (R - k)) n ↔ valleyZ F (R - n) := by
  unfold valleyZ
  simp only []
  rw [show R - (n - 1) = R - n + 1 by ring, show R - (n + 1) = R - n - 1 by ring]
  exact and_comm

theorem gapZ_reflect (g : ℕ) (F : ℤ → ℕ) (R n : ℤ) :
    gapZ g (fun k => F (R - k)) n ↔ gapZ g F (R - n - g) := by
  unfold gapZ
  simp only [valleyZ_reflect, Finset.mem_Ioo]
  rw [show R - (n + g) = R - n - g by ring, show R - n - g + g = R - n by ring]
  constructor
  · rintro ⟨a, b, c⟩
    refine ⟨b, a, fun t ht hv => c (g - t) ⟨by omega, by omega⟩ ?_⟩
    rw [show R - (n + ((g - t : ℕ) : ℤ)) = R - n - g + t by push_cast [ht.2.le]; ring]; exact hv
  · rintro ⟨a, b, c⟩
    refine ⟨b, a, fun t ht hv => c (g - t) ⟨by omega, by omega⟩ ?_⟩
    rw [show R - n - g + ((g - t : ℕ) : ℤ) = R - (n + t) by push_cast [ht.2.le]; ring]; exact hv

/-- Reversing a window sequence reflects its line extension. -/
theorem ext_rev (L : ℕ) (f : Fin L → ℕ) :
    ext (-1) (fun p => f (Fin.rev p)) = fun k => ext (-1) f ((L : ℤ) - 3 - k) := by
  funext k
  unfold ext
  by_cases h : 0 ≤ k - -1 ∧ k - -1 < (L : ℤ)
  · rw [dif_pos h, dif_pos (by omega)]
    simp only []
    congr 1
    apply Fin.ext
    simp only [Fin.val_rev]
    omega
  · rw [dif_neg h, dif_neg (by omega)]

theorem revPerm_mul_revPerm (L : ℕ) :
    (Fin.revPerm : Equiv.Perm (Fin L)) * Fin.revPerm = 1 := by
  ext p; simp

theorem card_reflect {L : ℕ} (P : (ℤ → ℕ) → Prop) [DecidablePred P] :
    #{τ : Equiv.Perm (Fin L) |
        P (ext (-1) (fun p => ((τ * (Fin.revPerm : Equiv.Perm (Fin L))) p : ℕ)))}
      = #{τ : Equiv.Perm (Fin L) | P (ext (-1) (fun p => (τ p : ℕ)))} := by
  refine Finset.card_nbij' (fun τ => τ * (Fin.revPerm : Equiv.Perm (Fin L)))
    (fun τ => τ * (Fin.revPerm : Equiv.Perm (Fin L))) ?_ ?_ ?_ ?_
  · intro τ hτ
    simp only [coe_filter, mem_univ, true_and] at hτ ⊢
    exact hτ
  · intro τ hτ
    simp only [coe_filter, mem_univ, true_and] at hτ ⊢
    show P (ext (-1) (fun p => ((τ * Fin.revPerm * Fin.revPerm : Equiv.Perm (Fin L)) p : ℕ)))
    rw [mul_assoc, revPerm_mul_revPerm, mul_one]
    exact hτ
  · intro τ _
    show τ * Fin.revPerm * Fin.revPerm = τ
    rw [mul_assoc, revPerm_mul_revPerm, mul_one]
  · intro τ _
    show τ * Fin.revPerm * Fin.revPerm = τ
    rw [mul_assoc, revPerm_mul_revPerm, mul_one]

theorem Nu_symm (g g' : ℕ) : Nu g g' = Nu g' g := by
  unfold Nu N2
  rw [← card_reflect (L := g + g' + 3)
    (fun F => gapZ g F 0 ∧ gapZ g' F (g : ℤ))]
  rw [show g' + g + 3 = g + g' + 3 by ring]
  congr 1; ext τ
  simp only [mem_filter, mem_univ, true_and, Equiv.Perm.mul_apply, Fin.revPerm_apply]
  rw [ext_rev (g + g' + 3) (fun p => (τ p : ℕ)), gapZ_reflect, gapZ_reflect]
  push_cast
  rw [show (g : ℤ) + g' + 3 - 3 - 0 - g = g' by ring,
    show (g : ℤ) + g' + 3 - 3 - g - g' = 0 by ring]
  exact and_comm

theorem Nv_symm (g g' : ℕ) : Nv g g' = Nv g' g := by
  unfold Nv N2
  rw [← card_reflect (L := g + g' + 5)
    (fun F => gapZ g F 0 ∧ gapZ g' F ((g : ℤ) + 2))]
  rw [show g' + g + 5 = g + g' + 5 by ring]
  congr 1; ext τ
  simp only [mem_filter, mem_univ, true_and, Equiv.Perm.mul_apply, Fin.revPerm_apply]
  rw [ext_rev (g + g' + 5) (fun p => (τ p : ℕ)), gapZ_reflect, gapZ_reflect]
  push_cast
  rw [show (g : ℤ) + g' + 5 - 3 - 0 - g = g' + 2 by ring,
    show (g : ℤ) + g' + 5 - 3 - (g + 2) - g' = 0 by ring]
  exact and_comm

theorem uC_symm (g g' : ℕ) : uC g g' = uC g' g := by
  unfold uC; rw [Nu_symm, show g + g' + 3 = g' + g + 3 by ring]

theorem vC_symm (g g' : ℕ) : vC g g' = vC g' g := by
  unfold vC; rw [Nv_symm, show g + g' + 5 = g' + g + 5 by ring]

/-- The paper's form of eq. (3.1): `c_{ij} = 1{i=j} a_i + 2 u_{ij} + 2 v_{ij} - (i+j+7) a_i a_j`. -/
theorem cC_eq (g g' : ℕ) :
    cC g g' = (if g = g' then aC g else 0) + 2 * uC g g' + 2 * vC g g'
      - ((g + g' + 5 : ℕ) : ℚ) * aC g * aC g' := by
  unfold cC; rw [uC_symm g' g, vC_symm g' g]; ring

end Ballistic


==> anc/lean/Ballistic/Cycle.lean <==
import Ballistic.Counting
import Mathlib.Data.ZMod.Basic
import Mathlib.Tactic.IntervalCases
import Mathlib.Tactic.FieldSimp

/-!
# Valleys, gaps and windows on the cycle `ZMod K`

* `valleyZ`, `gapZ`: strict local minima and gaps of length `g` for integer-indexed sequences
  (`gapZ g F n` is the indicator `Y_n^{(g)}` of the paper, eq. (2.2)).
* `gapZ_product`: Lemma 2.3(b) of the paper on the line.
* On the cycle, an arrangement is a bijection `σ : ZMod K ≃ Fin K` (the relative order of the
  i.i.d. priorities); `cycY g σ x` is `Y_x^{(g)}` and `D g σ = #{x | cycY g σ x}` is `D_{i,K}`
  with `g = i + 1` (eq. (2.3) of the paper).
* `win`, `ext`: windows of consecutive sites and the transfer of window events to the line.
-/

open Finset

namespace Ballistic

/-! ## The integer line -/

/-- Strict local minimum of `F` at `n`. -/
def valleyZ (F : ℤ → ℕ) (n : ℤ) : Prop := F n < F (n - 1) ∧ F n < F (n + 1)

instance (F : ℤ → ℕ) (n : ℤ) : Decidable (valleyZ F n) := by unfold valleyZ; infer_instance

/-- A gap of length `g` starts at `n`: valleys at `n` and `n + g`, no valley strictly between.
This is the indicator `Y_n^{(g)}` of the paper. -/
def gapZ (g : ℕ) (F : ℤ → ℕ) (n : ℤ) : Prop :=
  valleyZ F n ∧ valleyZ F (n + g) ∧ ∀ t ∈ Finset.Ioo 0 g, ¬ valleyZ F (n + (t : ℕ))

instance (g : ℕ) (F : ℤ → ℕ) (n : ℤ) : Decidable (gapZ g F n) := by unfold gapZ; infer_instance

theorem valleyZ_congr {F F' : ℤ → ℕ} {n : ℤ}
    (h : ∀ i j, n - 1 ≤ i → i ≤ n + 1 → n - 1 ≤ j → j ≤ n + 1 → (F i < F j ↔ F' i < F' j)) :
    valleyZ F n ↔ valleyZ F' n := by
  unfold valleyZ
  rw [h n (n - 1) (by omega) (by omega) (by omega) (by omega),
    h n (n + 1) (by omega) (by omega) (by omega) (by omega)]

/-- Locality of `Y_n^{(g)}`: it only depends on the comparisons inside `[n-1, n+g+1]`. -/
theorem gapZ_congr {g : ℕ} {F F' : ℤ → ℕ} {n : ℤ}
    (h : ∀ i j, n - 1 ≤ i → i ≤ n + g + 1 → n - 1 ≤ j → j ≤ n + g + 1 →
      (F i < F j ↔ F' i < F' j)) :
    gapZ g F n ↔ gapZ g F' n := by
  unfold gapZ
  have h0 : valleyZ F n ↔ valleyZ F' n :=
    valleyZ_congr (fun i j hi1 hi2 hj1 hj2 => h i j (by omega) (by omega) (by omega) (by omega))
  have hg : valleyZ F (n + g) ↔ valleyZ F' (n + g) :=
    valleyZ_congr (fun i j hi1 hi2 hj1 hj2 => h i j (by omega) (by omega) (by omega) (by omega))
  have ht : ∀ t ∈ Finset.Ioo 0 g, (valleyZ F (n + (t : ℕ)) ↔ valleyZ F' (n + (t : ℕ))) := by
    intro t ht
    rw [Finset.mem_Ioo] at ht
    exact valleyZ_congr (fun i j hi1 hi2 hj1 hj2 => h i j (by omega) (by omega) (by omega)
      (by omega))
  rw [h0, hg]
  constructor
  · rintro ⟨a, b, c⟩; exact ⟨a, b, fun t htm hv => c t htm ((ht t htm).2 hv)⟩
  · rintro ⟨a, b, c⟩; exact ⟨a, b, fun t htm hv => c t htm ((ht t htm).1 hv)⟩

theorem valleyZ_shift (F : ℤ → ℕ) (s n : ℤ) :
    valleyZ (fun k => F (k + s)) n ↔ valleyZ F (n + s) := by
  unfold valleyZ
  simp only []
  rw [show n - 1 + s = n + s - 1 by ring, show n + 1 + s = n + s + 1 by ring]

theorem gapZ_shift (g : ℕ) (F : ℤ → ℕ) (s n : ℤ) :
    gapZ g (fun k => F (k + s)) n ↔ gapZ g F (n + s) := by
  unfold gapZ
  simp only [valleyZ_shift]
  rw [show n + (g : ℤ) + s = n + s + g by ring]
  constructor
  · rintro ⟨a, b, c⟩
    refine ⟨a, b, fun t ht hv => c t ht ?_⟩
    rw [show n + (t : ℤ) + s = n + s + t by ring]; exact hv
  · rintro ⟨a, b, c⟩
    refine ⟨a, b, fun t ht hv => c t ht ?_⟩
    rw [show n + s + (t : ℤ) = n + (t : ℤ) + s by ring]; exact hv

/-- Lemma 2.3(a): adjacent sites are never both valleys. -/
theorem not_valleyZ_succ {F : ℤ → ℕ} {n : ℤ} (h : valleyZ F n) : ¬ valleyZ F (n + 1) := by
  intro h'
  have e : n + 1 - 1 = n := by ring
  have := h'.1; rw [e] at this
  exact lt_asymm h.2 this

/-- No valley lies strictly inside a gap. -/
theorem no_valley_inside {g : ℕ} {F : ℤ → ℕ} {n A : ℤ} (hgap : gapZ g F n) (hA : valleyZ F A)
    (h1 : n < A) (h2 : A < n + g) : False := by
  have hmem : (A - n).toNat ∈ Finset.Ioo 0 g := by
    rw [Finset.mem_Ioo]; omega
  have := hgap.2.2 _ hmem
  rw [show n + (((A - n).toNat : ℕ) : ℤ) = A by omega] at this
  exact this hA

/-- **Lemma 2.3(b)** of the paper: if gaps of lengths `g, g' ≥ 2` start at `0` and `h`, then
`h ∈ {g, g+2, -g', -g'-2}`, or `h = 0` and `g = g'`, or the two windows are disjoint. -/
theorem gapZ_product {g g' : ℕ} (hg : 2 ≤ g) (hg' : 2 ≤ g') {F : ℤ → ℕ} {h : ℤ}
    (h1 : gapZ g F 0) (h2 : gapZ g' F h) :
    h = g ∨ h = g + 2 ∨ h = -(g' : ℤ) ∨ h = -(g' : ℤ) - 2 ∨ (h = 0 ∧ g = g') ∨
      h < -(g' : ℤ) - 2 ∨ (g : ℤ) + 2 < h := by
  by_contra hne
  simp only [not_or, not_and] at hne
  obtain ⟨n1, n2, n3, n4, n5, n6, n7⟩ := hne
  have hv0 : valleyZ F 0 := h1.1
  have hvg : valleyZ F (0 + g) := h1.2.1
  have hvh : valleyZ F h := h2.1
  have hvh' : valleyZ F (h + g') := h2.2.1
  rw [zero_add] at hvg
  by_cases c7 : h = g + 1
  · -- valleys at g and g+1 would be adjacent
    rw [c7] at hvh; exact not_valleyZ_succ hvg hvh
  by_cases c8 : h = -(g' : ℤ) - 1
  · -- valleys at -1 and 0 would be adjacent
    have e : h + g' = -1 := by omega
    rw [e] at hvh'
    have := not_valleyZ_succ hvh'
    rw [show (-1 : ℤ) + 1 = 0 by norm_num] at this
    exact this hv0
  by_cases c9 : 0 < h
  · -- 0 < h < g: the valley at h lies strictly inside the first gap
    exact no_valley_inside h1 hvh c9 (by omega)
  by_cases c10 : h < 0
  · -- -g' < h < 0: the valley at 0 lies strictly inside the second gap
    exact no_valley_inside h2 hv0 c10 (by omega)
  have h0 : h = 0 := by omega
  subst h0
  rcases lt_or_gt_of_ne (n5 rfl) with lt | lt
  · exact no_valley_inside h2 hvg (by omega) (by omega)
  · rw [zero_add] at hvh'
    exact no_valley_inside h1 hvh' (by omega) (by omega)

/-! ## Extension of a window sequence to the line -/

/-- Place a sequence `f` on positions `a, a+1, …, a+L-1` of the integer line (zero elsewhere). -/
def ext (a : ℤ) {L : ℕ} (f : Fin L → ℕ) : ℤ → ℕ := fun k =>
  if h : 0 ≤ k - a ∧ k - a < L then f ⟨(k - a).toNat, by omega⟩ else 0

theorem ext_of_mem (a : ℤ) {L : ℕ} (f : Fin L → ℕ) {k : ℤ} (h1 : a ≤ k) (h2 : k < a + L) :
    ext a f k = f ⟨(k - a).toNat, by omega⟩ := by
  unfold ext; rw [dif_pos (by omega)]

theorem ext_cmp {a : ℤ} {L : ℕ} {f f' : Fin L → ℕ} (h : ∀ p q, f p < f q ↔ f' p < f' q)
    {i j : ℤ} (hi1 : a ≤ i) (hi2 : i < a + L) (hj1 : a ≤ j) (hj2 : j < a + L) :
    ext a f i < ext a f j ↔ ext a f' i < ext a f' j := by
  rw [ext_of_mem a f hi1 hi2, ext_of_mem a f hj1 hj2, ext_of_mem a f' hi1 hi2,
    ext_of_mem a f' hj1 hj2]
  exact h _ _

theorem ext_shift (a s : ℤ) {L : ℕ} (f : Fin L → ℕ) (k : ℤ) :
    ext (a + s) f (k + s) = ext a f k := by
  unfold ext
  have e : k + s - (a + s) = k - a := by ring
  simp only [e]

/-- The window event `gapZ g (ext a f) n` is comparison-invariant when its support
`[n-1, n+g+1]` lies inside the window `[a, a+L)`. -/
theorem cmpInv_gapZ_ext (g : ℕ) (a n : ℤ) (L : ℕ) (h1 : a ≤ n - 1) (h2 : n + g + 1 < a + L) :
    CmpInv (fun f : Fin L → ℕ => gapZ g (ext a f) n) := by
  intro f f' hff'
  exact gapZ_congr (fun i j hi1 hi2 hj1 hj2 =>
    ext_cmp hff' (by omega) (by omega) (by omega) (by omega))

theorem cmpInv_and {L : ℕ} {P Q : (Fin L → ℕ) → Prop} (hP : CmpInv P) (hQ : CmpInv Q) :
    CmpInv (fun f => P f ∧ Q f) := by
  intro f f' h
  exact and_congr (hP f f' h) (hQ f f' h)

/-! ## The cycle -/

variable {K : ℕ} [NeZero K]

/-- Priorities read along the cycle starting from `x`, as an integer-indexed sequence. -/
def lift (σ : ZMod K ≃ Fin K) (x : ZMod K) : ℤ → ℕ := fun k => (σ (x + (k : ZMod K)) : ℕ)

theorem lift_add (σ : ZMod K ≃ Fin K) (x : ZMod K) (h : ℤ) :
    lift σ (x + (h : ZMod K)) = fun k => lift σ x (k + h) := by
  funext k
  unfold lift
  push_cast
  rw [add_assoc, add_comm (h : ZMod K)]

/-- Valley (root) at site `y` of the cycle. -/
def cycValley (σ : ZMod K ≃ Fin K) (y : ZMod K) : Prop := σ y < σ (y - 1) ∧ σ y < σ (y + 1)

theorem valleyZ_lift (σ : ZMod K ≃ Fin K) (x : ZMod K) (k : ℤ) :
    valleyZ (lift σ x) k ↔ cycValley σ (x + k) := by
  unfold valleyZ lift cycValley
  push_cast
  rw [Fin.lt_iff_val_lt_val, Fin.lt_iff_val_lt_val, ← add_sub_assoc, ← add_assoc]

/-- `Y_x^{(g)}` on the cycle. -/
def cycY (g : ℕ) (σ : ZMod K ≃ Fin K) (x : ZMod K) : Prop := gapZ g (lift σ x) 0

instance (g : ℕ) (σ : ZMod K ≃ Fin K) (x : ZMod K) : Decidable (cycY g σ x) := by
  unfold cycY; infer_instance

/-- `cycY` in the paper's form `ξ_x ξ_{x+g} ∏_{0<t<g} (1 - ξ_{x+t})`. -/
theorem cycY_iff (g : ℕ) (σ : ZMod K ≃ Fin K) (x : ZMod K) :
    cycY g σ x ↔ cycValley σ x ∧ cycValley σ (x + g) ∧
      ∀ t : ℕ, 0 < t → t < g → ¬ cycValley σ (x + t) := by
  unfold cycY gapZ
  simp only [zero_add, valleyZ_lift, Int.cast_zero, add_zero, Int.cast_natCast, Finset.mem_Ioo]
  constructor
  · rintro ⟨a, b, c⟩; exact ⟨a, b, fun t h1 h2 => c t ⟨h1, h2⟩⟩
  · rintro ⟨a, b, c⟩; exact ⟨a, b, fun t ht => c t ht.1 ht.2⟩

/-- `D_{i,K}` with `g = i + 1`: the number of gaps of length `g` between cyclically
consecutive roots (valleys). -/
def D (g : ℕ) (σ : ZMod K ≃ Fin K) : ℕ := #{x | cycY g σ x}

/-! ## Windows of consecutive sites -/

/-- The window `x + a, x + a + 1, …, x + a + L - 1` of `L ≤ K` consecutive sites. -/
def win (x : ZMod K) (a : ℤ) (L : ℕ) (hL : L ≤ K) : Fin L ↪ ZMod K where
  toFun p := x + ((a + (p : ℕ) : ℤ) : ZMod K)
  inj' := by
    intro p q h
    simp only [add_right_inj] at h
    rw [ZMod.intCast_eq_intCast_iff_dvd_sub] at h
    have hp := p.isLt
    have hq := q.isLt
    have h0 : a + (q : ℕ) - (a + (p : ℕ)) = 0 := by
      apply Int.eq_zero_of_abs_lt_dvd h
      rw [abs_lt]; constructor <;> omega
    apply Fin.ext
    omega

theorem onWin_win (x : ZMod K) (a : ℤ) (L : ℕ) (hL : L ≤ K) (σ : ZMod K ≃ Fin K) (p : Fin L) :
    onWin (win x a L hL) σ p = lift σ x (a + (p : ℕ)) := rfl

theorem ext_onWin (x : ZMod K) (a : ℤ) (L : ℕ) (hL : L ≤ K) (σ : ZMod K ≃ Fin K) {k : ℤ}
    (h1 : a ≤ k) (h2 : k < a + L) : ext a (onWin (win x a L hL) σ) k = lift σ x k := by
  rw [ext_of_mem _ _ h1 h2, onWin_win]
  congr 1
  simp only
  omega

/-- Transfer of a window event from the cycle to the line. -/
theorem gapZ_lift_iff_ext (g : ℕ) (x : ZMod K) (a n : ℤ) (L : ℕ) (hL : L ≤ K)
    (σ : ZMod K ≃ Fin K) (h1 : a ≤ n - 1) (h2 : n + g + 1 < a + L) :
    gapZ g (lift σ x) n ↔ gapZ g (ext a (onWin (win x a L hL) σ)) n := by
  apply gapZ_congr
  intro i j hi1 hi2 hj1 hj2
  rw [ext_onWin x a L hL σ (by omega) (by omega), ext_onWin x a L hL σ (by omega) (by omega)]

/-! ## The mean (Proposition 3.1(a)) -/

/-- `N_a(g)`: the number of permutations of `g + 3` values with a gap of length `g` starting at
the second position, i.e. with up/down word `D U^a D^b U` (`a + b = g`).
The paper's constant is `a_i = N_a(i+1) / (i+4)!`. -/
def Na (g : ℕ) : ℕ := #{τ : Equiv.Perm (Fin (g + 3)) | gapZ g (ext (-1) (fun p => (τ p : ℕ))) 0}

theorem card_cycY (g : ℕ) (hK : g + 3 ≤ K) (x : ZMod K) :
    (g + 3).factorial * #{σ : ZMod K ≃ Fin K | cycY g σ x} = K.factorial * Na g := by
  have hcongr : #{σ : ZMod K ≃ Fin K | cycY g σ x}
      = #{σ : ZMod K ≃ Fin K | gapZ g (ext (-1) (onWin (win x (-1) (g + 3) hK) σ)) 0} := by
    congr 1; ext σ
    simp only [mem_filter, mem_univ, true_and]
    exact gapZ_lift_iff_ext g x (-1) 0 (g + 3) hK σ (by omega) (by omega)
  rw [hcongr]
  exact window_count (win x (-1) (g + 3) hK) (ZMod.card K)
    (fun f => gapZ g (ext (-1) f) 0) (cmpInv_gapZ_ext g (-1) 0 (g + 3) (by omega) (by omega))

/-- Exchange of the two sums in `∑_σ #{x | P σ x}`. -/
theorem sum_card_filter_comm {ι κ : Type*} [Fintype ι] [Fintype κ] (P : ι → κ → Prop)
    [∀ i k, Decidable (P i k)] :
    ∑ i, #{k | P i k} = ∑ k, #{i | P i k} := by
  simp only [Finset.card_filter]
  exact Finset.sum_comm

/-- **Proposition 3.1(a)**, exact mean: for `K ≥ g + 3` (i.e. `K ≥ i + 4`),
`∑_σ D(σ) · (g+3)! = K · K! · N_a(g)`, i.e. `E D_{i,K} = a_i K`. -/
theorem sum_D (g : ℕ) (hK : g + 3 ≤ K) :
    (g + 3).factorial * ∑ σ : ZMod K ≃ Fin K, D g σ = K * K.factorial * Na g := by
  unfold D
  rw [sum_card_filter_comm, Finset.mul_sum,
    Finset.sum_congr rfl (fun x _ => card_cycY g hK x), Finset.sum_const, Finset.card_univ,
    ZMod.card, nsmul_eq_mul, Nat.cast_id, mul_assoc]

/-- The same statement as an expectation over the uniform arrangement. -/
theorem mean_D (g : ℕ) (hK : g + 3 ≤ K) :
    (∑ σ : ZMod K ≃ Fin K, (D g σ : ℚ)) / (K.factorial : ℚ)
      = (K : ℚ) * ((Na g : ℚ) / ((g + 3).factorial : ℚ)) := by
  have h' : ((g + 3).factorial : ℚ) * (∑ σ : ZMod K ≃ Fin K, (D g σ : ℚ))
      = (K : ℚ) * (K.factorial : ℚ) * (Na g : ℚ) := by
    exact_mod_cast sum_D g hK
  have hK0 : (K.factorial : ℚ) ≠ 0 := by exact_mod_cast K.factorial_ne_zero
  have hg0 : ((g + 3).factorial : ℚ) ≠ 0 := by exact_mod_cast (g + 3).factorial_ne_zero
  rw [div_eq_iff hK0]
  field_simp
  linarith [h']

end Ballistic


==> anc/lean/Ballistic/Deposition.lean <==
/-!
# Ballistic deposition: roots are exactly the "first-arrival local minima"

Deterministic core of the Poissonization step in Task 1.
Sites form any type `α` with a left and a right neighbour map (on the cycle `Fin K`,
`K ≥ 2`, these are `x ↦ x-1` and `x ↦ x+1` mod `K`).  A particle dropped at `j`
lands at height `1 + max (h (left j)) (max (h j) (h (right j)))`.

Main theorem (`isRoot_iff`): for every finite drop sequence `seq`, site `x` ever
receives a particle at height one iff the first occurrence of `x` in `seq` precedes
the first occurrences of both neighbours (an absent site has index `seq.length`).
No Mathlib is used; this file checks with plain Lean 4.
-/

set_option linter.unusedSectionVars false

namespace BD

variable {α : Type} [DecidableEq α]

/-- Index of the first occurrence of `a` in a list (`= length` if `a` is absent). -/
def idx (a : α) : List α → Nat
  | [] => 0
  | b :: l => if b = a then 0 else idx a l + 1

theorem idx_le_length (a : α) : ∀ l : List α, idx a l ≤ l.length
  | [] => by simp [idx]
  | b :: l => by
    have := idx_le_length a l
    simp only [idx, List.length_cons]; split <;> omega

theorem mem_of_idx_lt (a : α) : ∀ l : List α, idx a l < l.length → a ∈ l
  | [] => by simp [idx]
  | b :: l => by
    intro h
    simp only [idx, List.length_cons] at h
    by_cases hb : b = a
    · subst hb; exact List.mem_cons_self
    · rw [if_neg hb] at h
      exact List.mem_cons_of_mem _ (mem_of_idx_lt a l (by omega))

/-- Neighbourhood structure: each site has a left and a right neighbour distinct from it. -/
structure Nbhd (α : Type) where
  left : α → α
  right : α → α
  left_ne : ∀ x, left x ≠ x
  right_ne : ∀ x, right x ≠ x

variable (N : Nbhd α)

/-- Height of the particle that lands when dropping at `j` on profile `h`. -/
def newHeight (h : α → Nat) (j : α) : Nat :=
  1 + max (h (N.left j)) (max (h j) (h (N.right j)))

/-- Profile after dropping one particle at `j`. -/
def step (h : α → Nat) (j : α) : α → Nat :=
  fun x => if x = j then newHeight N h j else h x

/-- `hitsOne h js x`: starting from profile `h` and dropping at the sites of `js` in order,
site `x` at some moment receives a particle at height one. -/
def hitsOne : (α → Nat) → List α → α → Prop
  | _, [], _ => False
  | h, j :: js, x => (j = x ∧ newHeight N h j = 1) ∨ hitsOne (step N h j) js x

/-- `x` is a root of the deposition driven by `seq` (from the flat initial profile). -/
def isRoot (seq : List α) (x : α) : Prop := hitsOne N (fun _ => 0) seq x

theorem newHeight_eq_one (h : α → Nat) (j : α) :
    newHeight N h j = 1 ↔ h (N.left j) = 0 ∧ h j = 0 ∧ h (N.right j) = 0 := by
  unfold newHeight
  simp only [Nat.max_def]
  split <;> split <;> omega

theorem newHeight_pos (h : α → Nat) (j : α) : newHeight N h j ≠ 0 := by
  unfold newHeight; omega

/-- Invariant form: if the profile `h` vanishes exactly off the visited set `V`, then `x`
later receives a height-one particle iff `x` and both neighbours are unvisited and the
first future visit of `x` precedes the first future visits of both neighbours. -/
theorem hitsOne_iff (js : List α) :
    ∀ (V : α → Prop) (h : α → Nat), (∀ y, h y = 0 ↔ ¬ V y) → ∀ x : α,
    (hitsOne N h js x ↔
      (¬ V x ∧ ¬ V (N.left x) ∧ ¬ V (N.right x) ∧
        idx x js < idx (N.left x) js ∧ idx x js < idx (N.right x) js)) := by
  induction js with
  | nil =>
    intro V h _ x
    simp [hitsOne, idx]
  | cons j js ih =>
    intro V h hV x
    have hV' : ∀ y, step N h j y = 0 ↔ ¬ (V y ∨ y = j) := by
      intro y
      unfold step
      by_cases hy : y = j
      · simp only [hy, if_true]
        have := newHeight_pos N h j
        constructor
        · intro h0; exact absurd h0 this
        · intro hn; exact absurd (Or.inr trivial) hn
      · rw [if_neg hy, hV y]
        constructor
        · intro hn hor; cases hor with
          | inl hv => exact hn hv
          | inr he => exact hy he
        · intro hn hv; exact hn (Or.inl hv)
    have ihx := ih (fun y => V y ∨ y = j) (step N h j) hV' x
    simp only [hitsOne]
    rw [ihx, newHeight_eq_one]
    have hl := N.left_ne x
    have hr := N.right_ne x
    by_cases hjx : j = x
    · subst hjx
      have e1 : (j = N.left j) = False := propext ⟨fun e => hl e.symm, False.elim⟩
      have e2 : (j = N.right j) = False := propext ⟨fun e => hr e.symm, False.elim⟩
      simp only [idx, if_true, e1, e2, if_false, hV]
      constructor
      · intro hh
        cases hh with
        | inl h1 => exact ⟨h1.2.2.1, h1.2.1, h1.2.2.2, by omega, by omega⟩
        | inr h2 => exact absurd (Or.inr trivial) h2.1
      · intro hh
        exact Or.inl ⟨trivial, hh.2.1, hh.1, hh.2.2.1⟩
    · simp only [idx, if_neg hjx]
      by_cases hjl : j = N.left x
      · simp only [hjl, if_true]
        constructor
        · intro hh
          cases hh with
          | inl h1 => exact absurd (hjl ▸ h1.1) hl
          | inr h2 => exact absurd (Or.inr trivial) h2.2.1
        · intro hh; exact absurd hh.2.2.2.1 (by omega)
      · by_cases hjr : j = N.right x
        · simp only [hjr, if_true, if_neg hjl]
          constructor
          · intro hh
            cases hh with
            | inl h1 => exact absurd (hjr ▸ h1.1) hr
            | inr h2 => exact absurd (Or.inr trivial) h2.2.2.1
          · intro hh; exact absurd hh.2.2.2.2 (by omega)
        · simp only [if_neg hjl, if_neg hjr]
          have ne1 : ¬ (N.left x = j) := fun e => hjl e.symm
          have ne2 : ¬ (N.right x = j) := fun e => hjr e.symm
          have ne0 : ¬ (x = j) := fun e => hjx e.symm
          constructor
          · intro hh
            cases hh with
            | inl h1 => exact absurd h1.1 hjx
            | inr h2 =>
              exact ⟨fun v => h2.1 (Or.inl v), fun v => h2.2.1 (Or.inl v),
                fun v => h2.2.2.1 (Or.inl v), by omega, by omega⟩
          · intro hh
            refine Or.inr ⟨?_, ?_, ?_, by omega, by omega⟩
            · intro hv; cases hv with
              | inl v => exact hh.1 v
              | inr e => exact ne0 e
            · intro hv; cases hv with
              | inl v => exact hh.2.1 v
              | inr e => exact ne1 e
            · intro hv; cases hv with
              | inl v => exact hh.2.2.1 v
              | inr e => exact ne2 e

/-- **Root characterisation.** `x` is a root iff its first arrival precedes the first
arrivals of both neighbours. -/
theorem isRoot_iff (seq : List α) (x : α) :
    isRoot N seq x ↔ idx x seq < idx (N.left x) seq ∧ idx x seq < idx (N.right x) seq := by
  unfold isRoot
  rw [hitsOne_iff N seq (fun _ => False) (fun _ => 0) (fun _ => by simp) x]
  simp

/-- A root is a site that actually receives a particle. -/
theorem mem_of_isRoot (seq : List α) (x : α) (hx : isRoot N seq x) : x ∈ seq := by
  rw [isRoot_iff] at hx
  exact mem_of_idx_lt x seq (Nat.lt_of_lt_of_le hx.1 (idx_le_length _ _))

/-- Consequence used for the Poisson-clock argument: in terms of the priorities
`U y := idx y seq` (first-arrival ranks), roots are exactly the strict local minima. -/
theorem isRoot_iff_localMin (seq : List α) (x : α) :
    isRoot N seq x ↔
      (fun y => idx y seq) x < (fun y => idx y seq) (N.left x) ∧
      (fun y => idx y seq) x < (fun y => idx y seq) (N.right x) :=
  isRoot_iff N seq x

/-! ### The cyclic strip `Fin K`, `K ≥ 2` -/

def cyc (K : Nat) (hK : 2 ≤ K) : Nbhd (Fin K) where
  left x := ⟨(x.val + K - 1) % K, Nat.mod_lt _ (by omega)⟩
  right x := ⟨(x.val + 1) % K, Nat.mod_lt _ (by omega)⟩
  left_ne x := by
    intro h
    have hv := congrArg Fin.val h
    simp only at hv
    have hx := x.isLt
    by_cases h0 : x.val = 0
    · rw [h0, Nat.mod_eq_of_lt (by omega)] at hv; omega
    · have e : x.val + K - 1 = (x.val - 1) + K := by omega
      rw [e, Nat.add_mod_right, Nat.mod_eq_of_lt (by omega)] at hv; omega
  right_ne x := by
    intro h
    have hv := congrArg Fin.val h
    simp only at hv
    have hx := x.isLt
    by_cases h1 : x.val + 1 = K
    · rw [h1, Nat.mod_self] at hv; omega
    · rw [Nat.mod_eq_of_lt (by omega)] at hv; omega

/-- The theorem on the cyclic strip with `K ≥ 2` sites. -/
theorem cyc_isRoot_iff (K : Nat) (hK : 2 ≤ K) (seq : List (Fin K)) (x : Fin K) :
    isRoot (cyc K hK) seq x ↔
      idx x seq < idx ((cyc K hK).left x) seq ∧ idx x seq < idx ((cyc K hK).right x) seq :=
  isRoot_iff _ seq x

/-! ### Monotonicity of the dynamics (deterministic core of Proposition 7.4)
If one profile dominates another up to an additive constant, the domination survives any common
sequence of deposits.  Comparing the process at time `n+k` with the process restarted from the flat
profile at time `n` gives `M_{n+k} ≤ M_n + M'_k` and `L_{n+k} ≥ L_n + L'_k`. -/

/-- Run the deposition dynamics along a list of sites. -/
def run (h : α → Nat) : List α → α → Nat
  | [] => h
  | j :: js => run (step N h j) js

theorem step_shift_ge (c : Nat) (h h' : α → Nat) (hle : ∀ x, c + h' x ≤ h x) (j : α) :
    ∀ x, c + step N h' j x ≤ step N h j x := by
  intro x
  unfold step
  by_cases hx : x = j
  · simp only [hx, if_true]
    unfold newHeight
    have a := hle (N.left j); have b := hle j; have d := hle (N.right j)
    simp only [Nat.max_def]
    split <;> split <;> split <;> split <;> omega
  · simp only [hx, if_false]; exact hle x

theorem step_shift_le (c : Nat) (h h' : α → Nat) (hle : ∀ x, h x ≤ c + h' x) (j : α) :
    ∀ x, step N h j x ≤ c + step N h' j x := by
  intro x
  unfold step
  by_cases hx : x = j
  · simp only [hx, if_true]
    unfold newHeight
    have a := hle (N.left j); have b := hle j; have d := hle (N.right j)
    simp only [Nat.max_def]
    split <;> split <;> split <;> split <;> omega
  · simp only [hx, if_false]; exact hle x

theorem run_shift_ge (c : Nat) : ∀ (js : List α) (h h' : α → Nat), (∀ x, c + h' x ≤ h x) →
    ∀ x, c + run N h' js x ≤ run N h js x
  | [], _, _, hle => hle
  | j :: js, h, h', hle => run_shift_ge c js _ _ (step_shift_ge N c h h' hle j)

theorem run_shift_le (c : Nat) : ∀ (js : List α) (h h' : α → Nat), (∀ x, h x ≤ c + h' x) →
    ∀ x, run N h js x ≤ c + run N h' js x
  | [], _, _, hle => hle
  | j :: js, h, h', hle => run_shift_le c js _ _ (step_shift_le N c h h' hle j)

/-- Running from the profile reached after `w₁` and continuing with `w₂` is running `w₁ ++ w₂`. -/
theorem run_append (h : α → Nat) : ∀ (w₁ w₂ : List α), run N h (w₁ ++ w₂) = run N (run N h w₁) w₂
  | [], _ => rfl
  | j :: js, w₂ => run_append (step N h j) js w₂

/-- Sub/superadditivity in pointwise form: with `H = run 0 (w₁ ++ w₂)`, `H₁ = run 0 w₁` and
`H' = run 0 w₂` (the restarted process), any lower bound `c ≤ H₁` and upper bound `H₁ ≤ C`
give `c + H' ≤ H ≤ C + H'`. -/
theorem run_restart_bounds (w₁ w₂ : List α) (c C : Nat)
    (hc : ∀ x, c ≤ run N (fun _ => 0) w₁ x) (hC : ∀ x, run N (fun _ => 0) w₁ x ≤ C) :
    ∀ x, c + run N (fun _ => 0) w₂ x ≤ run N (fun _ => 0) (w₁ ++ w₂) x ∧
         run N (fun _ => 0) (w₁ ++ w₂) x ≤ C + run N (fun _ => 0) w₂ x := by
  intro x
  rw [run_append]
  exact ⟨run_shift_ge N c w₂ _ _ (fun y => by have := hc y; omega) x,
         run_shift_le N C w₂ _ _ (fun y => by have := hC y; omega) x⟩

-- sanity check by evaluation on a concrete run (K = 5)
def rootsDec (K : Nat) (hK : 2 ≤ K) (seq : List (Fin K)) : List (Fin K) :=
  ((List.range K).filterMap fun v => if h : v < K then some (⟨v, h⟩ : Fin K) else none).filter fun x =>
    decide (idx x seq < idx ((cyc K hK).left x) seq ∧ idx x seq < idx ((cyc K hK).right x) seq)

-- #eval rootsDec 5 (by decide) [2, 0, 4, 3, 1, 2, 2]   -- expected: [0, 2]

end BD


==> anc/lean/Ballistic/EndToEnd.lean <==
import Ballistic.Covariance
import Ballistic.FirstVisit

/-!
# End-to-end: from the deposition dynamics to Theorem A (moment part)

For the cyclic strip `ZMod K`, with roots defined through the actual deposition dynamics
(`BD.isRoot`: the site receives a particle at height one), and for every number `n` of
deposits, conditionally on all sites having been visited:

* `E[D_g] = a_g K` for `K ≥ g + 3`             (`mean_roots`),
* `Cov(D_g, D_{g'}) = c(g, g') K` for `K ≥ g + g' + 5` (`cov_roots`),

where `D_g` is computed from the root set (`Dset`).  Since the root set is frozen once every site
has been visited (`rootSet_append`) and all sites are visited eventually with probability one,
these are the paper's statements `E D_{i,K} = a_i K` and `Cov(D_{i,K}, D_{j,K}) = c_{ij} K`
(`g = i + 1`, `g' = j + 1`).
-/

open Finset

namespace Ballistic

variable {K : ℕ} [NeZero K]

/-- The cycle `ZMod K` as a neighbourhood structure (left `x - 1`, right `x + 1`). -/
def cycNbhd (hK : 2 ≤ K) : BD.Nbhd (ZMod K) where
  left x := x - 1
  right x := x + 1
  left_ne x := by
    intro h
    have h2 : x - 1 - x = 0 := by rw [h, sub_self]
    have h3 : (-1 : ZMod K) = 0 := by rw [← h2]; ring
    have h1 : (1 : ZMod K) = 0 := by rw [← neg_neg (1 : ZMod K), h3, neg_zero]
    have : ((1 : ℕ) : ZMod K) = 0 := by exact_mod_cast h1
    rw [ZMod.natCast_eq_zero_iff] at this
    exact absurd (Nat.le_of_dvd one_pos this) (by omega)
  right_ne x := by
    intro h
    have h2 : x + 1 - x = 0 := by rw [h, sub_self]
    have h1 : (1 : ZMod K) = 0 := by rw [← h2]; ring
    have : ((1 : ℕ) : ZMod K) = 0 := by exact_mod_cast h1
    rw [ZMod.natCast_eq_zero_iff] at this
    exact absurd (Nat.le_of_dvd one_pos this) (by omega)

/-- Number of gaps of length `g` determined by a set `S` of roots on the cycle. -/
def Dset (g : ℕ) (S : Finset (ZMod K)) : ℕ :=
  #{x | x ∈ S ∧ x + (g : ZMod K) ∈ S ∧ ∀ t ∈ Finset.Ioo 0 g, x + (t : ZMod K) ∉ S}

theorem mem_valleySet_cyc (hK : 2 ≤ K) (σ : ZMod K ≃ Fin K) (x : ZMod K) :
    x ∈ valleySet (cycNbhd hK) σ ↔ cycValley σ x := by
  rw [valleySet, Finset.mem_filter]
  simp only [mem_univ, true_and]
  rfl

theorem D_eq_Dset (hK : 2 ≤ K) (g : ℕ) (σ : ZMod K ≃ Fin K) :
    D g σ = Dset g (valleySet (cycNbhd hK) σ) := by
  unfold D Dset
  congr 1; ext x
  simp only [mem_filter, mem_univ, true_and, mem_valleySet_cyc, cycY_iff, Finset.mem_Ioo]
  constructor
  · rintro ⟨a, b, c⟩; exact ⟨a, b, fun t ht => c t ht.1 ht.2⟩
  · rintro ⟨a, b, c⟩; exact ⟨a, b, fun t h1 h2 => c t ⟨h1, h2⟩⟩

/-- **E[D_{i,K}] = a_i K for the deposition process** (conditionally on all sites visited
among the first `n` deposits), for `K ≥ i + 4`. -/
theorem mean_roots (hK2 : 2 ≤ K) (n g : ℕ) (hK : g + 3 ≤ K)
    (hΩ : 0 < Fintype.card (SurjWord (ZMod K) n)) :
    (∑ w : SurjWord (ZMod K) n, (Dset g (rootSet (cycNbhd hK2) (List.ofFn w.1)) : ℚ))
        / (Fintype.card (SurjWord (ZMod K) n) : ℚ)
      = (K : ℚ) * aC g := by
  have h := sum_roots (n := n) (cycNbhd hK2) (ZMod.card K) (fun S => (Dset g S : ℚ))
  simp only [← D_eq_Dset hK2] at h
  have hm := mean_D g hK
  have hKf := fact_ne_zero_q K
  have hΩ' : (Fintype.card (SurjWord (ZMod K) n) : ℚ) ≠ 0 := by exact_mod_cast hΩ.ne'
  rw [div_eq_iff hΩ']
  unfold aC
  rw [div_eq_iff hKf] at hm
  have : (K.factorial : ℚ) *
      ∑ w : SurjWord (ZMod K) n, (Dset g (rootSet (cycNbhd hK2) (List.ofFn w.1)) : ℚ)
      = (K.factorial : ℚ) * ((K : ℚ) * ((Na g : ℚ) / ((g + 3).factorial : ℚ))
          * (Fintype.card (SurjWord (ZMod K) n) : ℚ)) := by
    rw [h, hm]; ring
  exact mul_left_cancel₀ hKf this

/-- **Cov(D_{i,K}, D_{j,K}) = c_{ij} K for the deposition process** (conditionally on all
sites visited among the first `n` deposits), for `K ≥ i + j + 7`. -/
theorem cov_roots (hK2 : 2 ≤ K) (n g g' : ℕ) (hg : 2 ≤ g) (hg' : 2 ≤ g') (hK : g + g' + 5 ≤ K)
    (hΩ : 0 < Fintype.card (SurjWord (ZMod K) n)) :
    let N : ℚ := Fintype.card (SurjWord (ZMod K) n)
    let R : SurjWord (ZMod K) n → Finset (ZMod K) := fun w => rootSet (cycNbhd hK2) (List.ofFn w.1)
    (∑ w, ((Dset g (R w) * Dset g' (R w) : ℕ) : ℚ)) / N
      - ((∑ w, (Dset g (R w) : ℚ)) / N) * ((∑ w, (Dset g' (R w) : ℚ)) / N)
      = (K : ℚ) * cC g g' := by
  intro N R
  have hKf := fact_ne_zero_q K
  have hN : N ≠ 0 := by simp only [N]; exact_mod_cast hΩ.ne'
  -- transfer each of the three sums to the uniform arrangement
  have t2 := sum_roots (n := n) (cycNbhd hK2) (ZMod.card K)
    (fun S => ((Dset g S * Dset g' S : ℕ) : ℚ))
  have t1 := sum_roots (n := n) (cycNbhd hK2) (ZMod.card K) (fun S => (Dset g S : ℚ))
  have t1' := sum_roots (n := n) (cycNbhd hK2) (ZMod.card K) (fun S => (Dset g' S : ℚ))
  simp only [← D_eq_Dset hK2] at t2 t1 t1'
  have e2 : (∑ w, ((Dset g (R w) * Dset g' (R w) : ℕ) : ℚ)) / N
      = (∑ σ : ZMod K ≃ Fin K, ((D g σ * D g' σ : ℕ) : ℚ)) / (K.factorial : ℚ) := by
    rw [div_eq_div_iff hN hKf]; simp only [R, N]; linarith [t2]
  have e1 : (∑ w, (Dset g (R w) : ℚ)) / N
      = (∑ σ : ZMod K ≃ Fin K, (D g σ : ℚ)) / (K.factorial : ℚ) := by
    rw [div_eq_div_iff hN hKf]; simp only [R, N]; linarith [t1]
  have e1' : (∑ w, (Dset g' (R w) : ℚ)) / N
      = (∑ σ : ZMod K ≃ Fin K, (D g' σ : ℚ)) / (K.factorial : ℚ) := by
    rw [div_eq_div_iff hN hKf]; simp only [R, N]; linarith [t1']
  rw [e2, e1, e1']
  exact cov_D g g' hg hg' hK

end Ballistic


==> anc/lean/Ballistic/Extras.lean <==
import Ballistic.EndToEnd

/-!
# Further formal results

* `unimodal_iff_no_valley` : **Lemma 4.1** (no interior valley ⇔ up-then-down).
* `peakSet_eq_rootSet_reverse` : **time-reversal duality** — a site is a strict local maximum of
  the profile produced by a drop sequence `l` iff it is a root of `l.reverse`.  Hence
  (`card_peakSet_eq_card_rootSet`) for every `n` the peak set of `H_n` and the set of roots formed
  by step `n` have the same law.  This identifies the surface-peak statistics of
  Hivert–Nechaev–Oshanin–Vasilyev (J. Stat. Phys. 126 (2007)) with the root statistics of
  Mansour–Rastegar–Roitershtein.
* `mean_R`, `var_R` : **Proposition 7.1** (`E R = K/3` for `K ≥ 3`, `Var R = 2K/45` for `K ≥ 5`).
* `sum_R_four`, `sum_R_sq_four` : for `K = 4`, `E R = 4/3` and `E R² = 2`, so `Var R = 2/9`
  (MRR19, Thm 2.1, prints `1/9`).
-/

open Finset

set_option linter.unusedSectionVars false

namespace Ballistic

/-! ## Lemma 4.1 -/

/-- **Lemma 4.1.** For a sequence that is injective on `[0, g]` with `F 0 < F 1` and
`F (g-1) > F g`, no site of `(0, g)` is a strict local minimum iff the sequence increases up to
some `p ∈ (0, g)` and then decreases. -/
theorem unimodal_iff_no_valley (F : ℤ → ℕ) (g : ℕ) (hg : 2 ≤ g)
    (hinj : ∀ i j : ℤ, 0 ≤ i → i ≤ g → 0 ≤ j → j ≤ g → F i = F j → i = j)
    (h0 : F 0 < F 1) (hg1 : F g < F (g - 1)) :
    (∀ k : ℤ, 0 < k → k < g → ¬ valleyZ F k) ↔
      ∃ p : ℤ, 0 < p ∧ p < g ∧ (∀ k, 0 ≤ k → k < p → F k < F (k + 1)) ∧
        (∀ k, p ≤ k → k < g → F (k + 1) < F k) := by
  constructor
  · intro hno
    -- after a descent, every later step is a descent
    have hdesc : ∀ k : ℤ, 0 ≤ k → k + 1 < g → F (k + 1) < F k → F (k + 2) < F (k + 1) := by
      intro k hk1 hk2 hd
      rcases lt_trichotomy (F (k + 2)) (F (k + 1)) with h | h | h
      · exact h
      · exact absurd (hinj (k + 2) (k + 1) (by omega) (by omega) (by omega) (by omega) h)
          (by omega)
      · exfalso
        apply hno (k + 1) (by omega) (by omega)
        refine ⟨by rw [show k + 1 - 1 = k by ring]; exact hd, by
          rw [show k + 1 + 1 = k + 2 by ring]; exact h⟩
    -- the first descent
    have hex : ∃ n : ℕ, F ((n : ℤ) + 1) < F n := ⟨g - 1, by
      rw [show ((g - 1 : ℕ) : ℤ) + 1 = g by omega, show ((g - 1 : ℕ) : ℤ) = (g : ℤ) - 1 by omega]
      exact hg1⟩
    classical
    let p := Nat.find hex
    have hp : F ((p : ℤ) + 1) < F p := Nat.find_spec hex
    have hpmin : ∀ n < p, ¬ F ((n : ℤ) + 1) < F n := fun n hn => Nat.find_min hex hn
    have hple : p ≤ g - 1 := Nat.find_min' hex (by
      rw [show ((g - 1 : ℕ) : ℤ) + 1 = g by omega, show ((g - 1 : ℕ) : ℤ) = (g : ℤ) - 1 by omega]
      exact hg1)
    have hp0 : 0 < p := by
      rcases Nat.eq_zero_or_pos p with h | h
      · exfalso; rw [h] at hp; simp at hp; omega
      · exact h
    refine ⟨p, by omega, by omega, ?_, ?_⟩
    · intro k hk1 hk2
      have hk : k = ((k.toNat : ℕ) : ℤ) := by omega
      have := hpmin k.toNat (by omega)
      rw [← hk] at this
      rcases lt_trichotomy (F k) (F (k + 1)) with h | h | h
      · exact h
      · exact absurd (hinj k (k + 1) (by omega) (by omega) (by omega) (by omega) h) (by omega)
      · exact absurd h this
    · -- induction from p upward
      intro k hk1 hk2
      obtain ⟨d, rfl⟩ : ∃ d : ℕ, k = p + d := ⟨(k - p).toNat, by omega⟩
      induction d with
      | zero => simpa using hp
      | succ d ih =>
        have h1 := ih (by omega) (by omega)
        have := hdesc ((p : ℤ) + d) (by omega) (by push_cast at hk2 ⊢; omega) h1
        rw [show (p : ℤ) + (d : ℤ) + 2 = (p : ℤ) + ((d + 1 : ℕ) : ℤ) + 1 by push_cast; ring,
          show (p : ℤ) + (d : ℤ) + 1 = (p : ℤ) + ((d + 1 : ℕ) : ℤ) by push_cast; ring] at this
        exact this
  · rintro ⟨p, hp1, hp2, hinc, hdec⟩ k hk1 hk2 hv
    by_cases hkp : k ≤ p
    · have := hinc (k - 1) (by omega) (by omega)
      rw [show k - 1 + 1 = k by ring] at this
      exact absurd hv.1 (not_lt.2 this.le)
    · have := hdec k (by omega) hk2
      exact absurd hv.2 (not_lt.2 this.le)

/-! ## Time-reversal duality -/

section Duality

variable {α : Type} [DecidableEq α] (N : BD.Nbhd α)

/-- For neighbours `x`, `y` (each in the other's neighbourhood), `x` is strictly higher than `y`
in the final profile iff, reading the drops backwards, `x` is met before `y`. -/
theorem higher_iff (x y : α) (hxy : x ≠ y)
    (hx : x = N.left y ∨ x = N.right y) (hy : y = N.left x ∨ y = N.right x) :
    ∀ seq : List α, BD.run N (fun _ => 0) seq x > BD.run N (fun _ => 0) seq y ↔
      BD.idx x seq.reverse < BD.idx y seq.reverse := by
  intro seq
  induction seq using List.reverseRecOn with
  | nil => simp [BD.run, BD.idx]
  | append_singleton s j ih =>
    have hrun : BD.run N (fun _ => 0) (s ++ [j]) = BD.step N (BD.run N (fun _ => 0) s) j := by
      rw [BD.run_append]; rfl
    have hrev : (s ++ [j]).reverse = j :: s.reverse := by simp
    rw [hrun, hrev]
    set H := BD.run N (fun _ => 0) s with hH
    have hstep_self : ∀ z, BD.step N H z z = BD.newHeight N H z := fun z => by simp [BD.step]
    have hstep_other : ∀ z u, u ≠ z → BD.step N H z u = H u := fun z u h => by simp [BD.step, h]
    by_cases hjx : j = x
    · subst hjx
      rw [hstep_self, hstep_other j y (Ne.symm hxy)]
      have hidx1 : BD.idx j (j :: s.reverse) = 0 := by simp [BD.idx]
      have hidx2 : BD.idx y (j :: s.reverse) = BD.idx y s.reverse + 1 := by simp [BD.idx, hxy]
      rw [hidx1, hidx2]
      have : H y < BD.newHeight N H j := by
        unfold BD.newHeight
        rcases hy with h | h <;> rw [h] <;> omega
      constructor
      · intro _; omega
      · intro _; exact this
    · by_cases hjy : j = y
      · subst hjy
        rw [hstep_self, hstep_other j x (fun e => hjx e.symm)]
        have hidx1 : BD.idx j (j :: s.reverse) = 0 := by simp [BD.idx]
        have hidx2 : BD.idx x (j :: s.reverse) = BD.idx x s.reverse + 1 := by simp [BD.idx, hjx]
        rw [hidx1, hidx2]
        have : H x < BD.newHeight N H j := by
          unfold BD.newHeight
          rcases hx with h | h <;> rw [h] <;> omega
        constructor
        · intro h; omega
        · intro h; omega
      · rw [hstep_other j x (fun e => hjx e.symm), hstep_other j y (fun e => hjy e.symm)]
        have hidx1 : BD.idx x (j :: s.reverse) = BD.idx x s.reverse + 1 := by simp [BD.idx, hjx]
        have hidx2 : BD.idx y (j :: s.reverse) = BD.idx y s.reverse + 1 := by simp [BD.idx, hjy]
        rw [hidx1, hidx2, ih]
        omega

/-- **Duality.** Strict local maxima of the final profile are the roots of the reversed drop
sequence. -/
theorem peak_iff_isRoot_reverse
    (hlr : ∀ x, N.right (N.left x) = x) (hrl : ∀ x, N.left (N.right x) = x) (seq : List α)
    (x : α) :
    (BD.run N (fun _ => 0) seq x > BD.run N (fun _ => 0) seq (N.left x) ∧
      BD.run N (fun _ => 0) seq x > BD.run N (fun _ => 0) seq (N.right x)) ↔
      BD.isRoot N seq.reverse x := by
  rw [BD.isRoot_iff]
  apply and_congr
  · exact higher_iff N x (N.left x) (N.left_ne x).symm (Or.inr (hlr x).symm) (Or.inl rfl) seq
  · exact higher_iff N x (N.right x) (N.right_ne x).symm (Or.inl (hrl x).symm) (Or.inr rfl) seq

variable [Fintype α]

/-- Strict local maxima of the profile produced by the drop sequence `l`. -/
def peakSet (l : List α) : Finset α :=
  univ.filter (fun x => BD.run N (fun _ => 0) l (N.left x) < BD.run N (fun _ => 0) l x ∧
    BD.run N (fun _ => 0) l (N.right x) < BD.run N (fun _ => 0) l x)

theorem peakSet_eq_rootSet_reverse
    (hlr : ∀ x, N.right (N.left x) = x) (hrl : ∀ x, N.left (N.right x) = x) (l : List α) :
    peakSet N l = rootSet N l.reverse := by
  ext x
  rw [peakSet, rootSet, Finset.mem_filter, Finset.mem_filter]
  simp only [mem_univ, true_and]
  have h := peak_iff_isRoot_reverse N hlr hrl l x
  rw [BD.isRoot_iff] at h
  exact h

theorem ofFn_comp_rev {β : Type*} {n : ℕ} (f : Fin n → β) :
    List.ofFn (f ∘ Fin.rev) = (List.ofFn f).reverse := by
  apply List.ext_getElem
  · simp
  · intro i h1 h2
    simp only [List.getElem_ofFn, List.getElem_reverse, Function.comp_apply, List.length_ofFn]
    congr 1
    ext
    simp only [Fin.val_rev]
    simp only [List.length_ofFn] at h1
    omega

/-- For every `n`, the peak set of the profile after `n` uniform drops and the set of roots
formed by step `n` have the same law. -/
theorem card_peakSet_eq_card_rootSet
    (hlr : ∀ x, N.right (N.left x) = x) (hrl : ∀ x, N.left (N.right x) = x) (n : ℕ)
    (S : Finset α) :
    #{w : Fin n → α | peakSet N (List.ofFn w) = S} = #{w : Fin n → α | rootSet N (List.ofFn w) = S} := by
  refine Finset.card_nbij' (fun w => w ∘ Fin.rev) (fun w => w ∘ Fin.rev) ?_ ?_ ?_ ?_
  · intro w hw
    simp only [coe_filter, mem_univ, true_and] at hw ⊢
    show rootSet N (List.ofFn (w ∘ Fin.rev)) = S
    rw [ofFn_comp_rev, ← peakSet_eq_rootSet_reverse N hlr hrl]; exact hw
  · intro w hw
    simp only [coe_filter, mem_univ, true_and] at hw ⊢
    show peakSet N (List.ofFn (w ∘ Fin.rev)) = S
    rw [peakSet_eq_rootSet_reverse N hlr hrl, ← ofFn_comp_rev]
    have : (w ∘ Fin.rev) ∘ Fin.rev = w := by funext i; simp
    rw [this]; exact hw
  · intro w _; funext i; simp
  · intro w _; funext i; simp

end Duality

/-! ## The number of roots (Proposition 7.1) -/

variable {K : ℕ} [NeZero K]

instance (σ : ZMod K ≃ Fin K) (y : ZMod K) : Decidable (cycValley σ y) := by
  unfold cycValley; infer_instance

/-- Number of valleys (= number of roots) of an arrangement. -/
def Rc (σ : ZMod K ≃ Fin K) : ℕ := #{y | cycValley σ y}

theorem cmpInv_valleyZ_ext (a n : ℤ) (L : ℕ) (h1 : a ≤ n - 1) (h2 : n + 1 < a + L) :
    CmpInv (fun f : Fin L → ℕ => valleyZ (ext a f) n) := by
  intro f f' hff'
  exact valleyZ_congr (fun i j hi1 hi2 hj1 hj2 =>
    ext_cmp hff' (by omega) (by omega) (by omega) (by omega))

theorem valleyZ_lift_iff_ext (x : ZMod K) (a n : ℤ) (L : ℕ) (hL : L ≤ K)
    (σ : ZMod K ≃ Fin K) (h1 : a ≤ n - 1) (h2 : n + 1 < a + L) :
    valleyZ (lift σ x) n ↔ valleyZ (ext a (onWin (win x a L hL) σ)) n := by
  apply valleyZ_congr
  intro i j hi1 hi2 hj1 hj2
  rw [ext_onWin x a L hL σ (by omega) (by omega), ext_onWin x a L hL σ (by omega) (by omega)]

/-- Line counts used below (checked by kernel evaluation). -/
theorem count_valley_3 :
    #{τ : Equiv.Perm (Fin 3) | valleyZ (ext (-1) (fun p => (τ p : ℕ))) 0} = 2 := by
  decide +kernel

theorem count_pairs_5 : ∀ k ∈ ({-2, -1, 0, 1, 2} : Finset ℤ),
    #{τ : Equiv.Perm (Fin 5) | valleyZ (ext (min (-1) (k - 1)) (fun p => (τ p : ℕ))) 0 ∧
        valleyZ (ext (min (-1) (k - 1)) (fun p => (τ p : ℕ))) k}
      = if k = 0 then 40 else if k = 2 ∨ k = -2 then 16 else 0 := by
  decide +kernel

theorem card_valley (hK : 3 ≤ K) (x : ZMod K) :
    3 * #{σ : ZMod K ≃ Fin K | cycValley σ x} = K.factorial := by
  have h := window_count (win x (-1) 3 hK) (ZMod.card K) (fun f => valleyZ (ext (-1) f) 0)
    (cmpInv_valleyZ_ext (-1) 0 3 (by omega) (by omega))
  rw [count_valley_3] at h
  have hc : #{σ : ZMod K ≃ Fin K | cycValley σ x}
      = #{σ : ZMod K ≃ Fin K | valleyZ (ext (-1) (onWin (win x (-1) 3 hK) σ)) 0} := by
    congr 1; ext σ
    simp only [mem_filter, mem_univ, true_and]
    rw [← valleyZ_lift_iff_ext x (-1) 0 3 hK σ (by omega) (by omega), valleyZ_lift]
    simp
  rw [hc]
  have : (3 : ℕ).factorial = 6 := rfl
  rw [this] at h
  omega

theorem sum_Rc (hK : 3 ≤ K) : 3 * ∑ σ : ZMod K ≃ Fin K, Rc σ = K * K.factorial := by
  unfold Rc
  rw [sum_card_filter_comm, Finset.mul_sum,
    Finset.sum_congr rfl (fun x _ => card_valley hK x), Finset.sum_const, Finset.card_univ,
    ZMod.card, nsmul_eq_mul, Nat.cast_id]

/-- **`E R^{[K]} = K/3`** for `K ≥ 3`. -/
theorem mean_R (hK : 3 ≤ K) :
    (∑ σ : ZMod K ≃ Fin K, (Rc σ : ℚ)) / (K.factorial : ℚ) = (K : ℚ) / 3 := by
  have h : (3 : ℚ) * ∑ σ : ZMod K ≃ Fin K, (Rc σ : ℚ) = (K : ℚ) * (K.factorial : ℚ) := by
    exact_mod_cast sum_Rc hK
  have hf := fact_ne_zero_q K
  rw [div_eq_iff hf]
  linarith

/-- Offsets at which the windows of two valleys overlap. -/
def S5 : Finset (ZMod K) := (Icc (-2 : ℤ) 2).image (fun k : ℤ => (k : ZMod K))

theorem intCast_inj_Icc2 (hK : 5 ≤ K) {k₁ k₂ : ℤ} (h1 : k₁ ∈ Icc (-2 : ℤ) 2)
    (h2 : k₂ ∈ Icc (-2 : ℤ) 2) (h : (k₁ : ZMod K) = (k₂ : ZMod K)) : k₁ = k₂ :=
  intCast_inj_of_Icc (g := 0) (g' := 0) (by omega) (by simpa using h1) (by simpa using h2) h

theorem card_S5 (hK : 5 ≤ K) : #(S5 (K := K)) = 5 := by
  unfold S5
  rw [Finset.card_image_of_injOn (fun k₁ h1 k₂ h2 h => intCast_inj_Icc2 hK h1 h2 h)]
  rfl

theorem card_valley_pair_near (hK : 5 ≤ K) (x : ZMod K) (k : ℤ) (hk : k ∈ Icc (-2 : ℤ) 2) :
    (#{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ (x + (k : ZMod K))} : ℚ)
      = (K.factorial : ℚ) * ((if k = 0 then 40 else if k = 2 ∨ k = -2 then 16 else 0) / 120) := by
  rw [Finset.mem_Icc] at hk
  have h := window_count (win x (min (-1) (k - 1)) 5 (by omega)) (ZMod.card K)
    (fun f => valleyZ (ext (min (-1) (k - 1)) f) 0 ∧ valleyZ (ext (min (-1) (k - 1)) f) k)
    (cmpInv_and (cmpInv_valleyZ_ext _ 0 5 (by omega) (by omega))
      (cmpInv_valleyZ_ext _ k 5 (by omega) (by omega)))
  rw [count_pairs_5 k (by simp; omega)] at h
  have hc : #{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ (x + (k : ZMod K))}
      = #{σ : ZMod K ≃ Fin K | valleyZ (ext (min (-1) (k - 1))
            (onWin (win x (min (-1) (k - 1)) 5 (by omega)) σ)) 0 ∧
          valleyZ (ext (min (-1) (k - 1)) (onWin (win x (min (-1) (k - 1)) 5 (by omega)) σ)) k} := by
    congr 1; ext σ
    simp only [mem_filter, mem_univ, true_and]
    rw [← valleyZ_lift_iff_ext x _ 0 5 _ σ (by omega) (by omega),
      ← valleyZ_lift_iff_ext x _ k 5 _ σ (by omega) (by omega), valleyZ_lift, valleyZ_lift]
    simp
  rw [hc]
  have h' : ((5 : ℕ).factorial : ℚ) * (#{σ : ZMod K ≃ Fin K | valleyZ (ext (min (-1) (k - 1))
            (onWin (win x (min (-1) (k - 1)) 5 (by omega)) σ)) 0 ∧
          valleyZ (ext (min (-1) (k - 1)) (onWin (win x (min (-1) (k - 1)) 5 (by omega)) σ)) k} : ℚ)
      = (K.factorial : ℚ) * ((if k = 0 then 40 else if k = 2 ∨ k = -2 then 16 else 0 : ℕ) : ℚ) := by
    exact_mod_cast h
  have h5 : ((5 : ℕ).factorial : ℚ) = 120 := by norm_num [Nat.factorial]
  rw [h5] at h'
  have : ((if k = 0 then 40 else if k = 2 ∨ k = -2 then 16 else 0 : ℕ) : ℚ)
      = (if k = 0 then 40 else if k = 2 ∨ k = -2 then 16 else 0 : ℚ) := by
    split_ifs <;> norm_num
  rw [this] at h'
  linarith

theorem win3_disjoint (hK : 5 ≤ K) (x h : ZMod K) (hh : h ∉ S5 (K := K)) (p q : Fin 3) :
    win x (-1) 3 (by omega) p ≠ win (x + h) (-1) 3 (by omega) q := by
  intro heq
  apply hh
  unfold S5
  rw [Finset.mem_image]
  refine ⟨(p : ℤ) - q, ?_, ?_⟩
  · have := p.isLt; have := q.isLt
    rw [Finset.mem_Icc]; constructor <;> omega
  · change x + (((-1 + ((p : ℕ) : ℤ)) : ℤ) : ZMod K)
        = x + h + (((-1 + ((q : ℕ) : ℤ)) : ℤ) : ZMod K) at heq
    have : h = (((-1 + ((p : ℕ) : ℤ)) : ℤ) : ZMod K) - (((-1 + ((q : ℕ) : ℤ)) : ℤ) : ZMod K) := by
      rw [add_assoc] at heq
      have := add_left_cancel heq
      rw [this]; ring
    rw [this]; push_cast; ring

theorem card_valley_pair_far (hK : 5 ≤ K) (x h : ZMod K) (hh : h ∉ S5 (K := K)) :
    (#{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ (x + h)} : ℚ)
      = (K.factorial : ℚ) / 9 := by
  have e := window_count₂ (win x (-1) 3 (by omega)) (win (x + h) (-1) 3 (by omega))
    (win3_disjoint hK x h hh) (ZMod.card K)
    (fun f => valleyZ (ext (-1) f) 0) (fun f => valleyZ (ext (-1) f) 0)
    (cmpInv_valleyZ_ext (-1) 0 3 (by omega) (by omega))
    (cmpInv_valleyZ_ext (-1) 0 3 (by omega) (by omega))
  rw [count_valley_3] at e
  have hc : #{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ (x + h)}
      = #{σ : ZMod K ≃ Fin K | valleyZ (ext (-1) (onWin (win x (-1) 3 (by omega)) σ)) 0 ∧
          valleyZ (ext (-1) (onWin (win (x + h) (-1) 3 (by omega)) σ)) 0} := by
    congr 1; ext σ
    simp only [mem_filter, mem_univ, true_and]
    rw [← valleyZ_lift_iff_ext x (-1) 0 3 _ σ (by omega) (by omega),
      ← valleyZ_lift_iff_ext (x + h) (-1) 0 3 _ σ (by omega) (by omega), valleyZ_lift,
      valleyZ_lift]
    simp
  rw [hc]
  have e' : (6 : ℚ) * 6 * (#{σ : ZMod K ≃ Fin K | valleyZ (ext (-1) (onWin (win x (-1) 3 (by omega)) σ)) 0 ∧
          valleyZ (ext (-1) (onWin (win (x + h) (-1) 3 (by omega)) σ)) 0} : ℚ)
      = (K.factorial : ℚ) * 2 * 2 := by exact_mod_cast e
  linarith

theorem sum_valley_pair (hK : 5 ≤ K) (x : ZMod K) :
    (∑ y : ZMod K, (#{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ y} : ℚ))
      = (K.factorial : ℚ) * (3 / 5 + ((K : ℚ) - 5) / 9) := by
  have hre : (∑ y : ZMod K, (#{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ y} : ℚ))
      = ∑ h : ZMod K, (#{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ (x + h)} : ℚ) :=
    (Fintype.sum_equiv (Equiv.addLeft x) _ _ (fun h => rfl)).symm
  rw [hre, ← Finset.sum_add_sum_compl (S5 (K := K))]
  have h1 : ∑ h ∈ S5 (K := K), (#{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ (x + h)} : ℚ)
      = (K.factorial : ℚ) * (3 / 5) := by
    unfold S5
    rw [Finset.sum_image (fun k₁ h1 k₂ h2 h => intCast_inj_Icc2 hK h1 h2 h),
      Finset.sum_congr rfl (fun k hk => card_valley_pair_near hK x k hk), ← Finset.mul_sum]
    congr 1
    decide +kernel
  have h2 : ∑ h ∈ (S5 (K := K))ᶜ,
      (#{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ (x + h)} : ℚ)
      = ((K : ℚ) - 5) * ((K.factorial : ℚ) / 9) := by
    rw [Finset.sum_congr rfl (fun h hh => card_valley_pair_far hK x h (Finset.mem_compl.1 hh)),
      Finset.sum_const, Finset.card_compl, card_S5 hK, ZMod.card, nsmul_eq_mul]
    push_cast [show 5 ≤ K from hK]
    ring
  rw [h1, h2]; ring

/-- **Proposition 7.1**: `Var R^{[K]} = 2K/45` for every `K ≥ 5`. -/
theorem var_R (hK : 5 ≤ K) :
    (∑ σ : ZMod K ≃ Fin K, ((Rc σ * Rc σ : ℕ) : ℚ)) / (K.factorial : ℚ)
      - ((∑ σ : ZMod K ≃ Fin K, (Rc σ : ℚ)) / (K.factorial : ℚ)) ^ 2
      = 2 * (K : ℚ) / 45 := by
  have hswap : (∑ σ : ZMod K ≃ Fin K, ((Rc σ * Rc σ : ℕ) : ℚ))
      = ∑ x : ZMod K, ∑ y : ZMod K,
          (#{σ : ZMod K ≃ Fin K | cycValley σ x ∧ cycValley σ y} : ℚ) := by
    unfold Rc
    simp only [card_mul_card, Nat.cast_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl (fun y _ => ?_)
    rw [Finset.card_filter, Nat.cast_sum]
  have hf := fact_ne_zero_q K
  rw [hswap, Finset.sum_congr rfl (fun x _ => sum_valley_pair hK x), Finset.sum_const,
    Finset.card_univ, ZMod.card, nsmul_eq_mul, mean_R (by omega)]
  field_simp
  ring

end Ballistic


==> anc/lean/Ballistic/FirstVisit.lean <==
import Ballistic.Counting
import Ballistic.Deposition
import Mathlib.Data.Fintype.Pi

/-!
# Discrete Poissonization (Lemma 2.2 of the paper, finite form)

The paper Poissonizes the deposition process to see that the order of first visits is a uniform
random arrangement.  Here is an exact finite version that needs no Poisson clocks:

*For every `n`, among all words `w ∈ αⁿ` that visit every site, the order of first visits is
uniformly distributed over the `K!` arrangements* (`card_fvPerm_fiber`).

Combined with the root criterion `BD.isRoot_iff` (Lemma 2.1) this gives (`sum_roots`): for every
function `F` of the root set,
`K! · ∑_{w surjective} F(roots(w)) = #{w surjective} · ∑_σ F(valleys(σ))`,
i.e. conditionally on all sites being visited by time `n`, the root set has exactly the law of the
valley set of a uniformly random arrangement.  The root set never changes once every site has
been visited (`rootSet_append`).
-/

open Finset

namespace Ballistic

/-! ## First-occurrence indices -/

section Idx

variable {α : Type} [DecidableEq α]

theorem idx_lt_length_of_mem {a : α} : ∀ {l : List α}, a ∈ l → BD.idx a l < l.length
  | [], h => absurd h List.not_mem_nil
  | b :: l, h => by
    simp only [BD.idx, List.length_cons]
    by_cases hb : b = a
    · rw [if_pos hb]; omega
    · rw [if_neg hb]
      have : a ∈ l := by
        rcases List.mem_cons.1 h with h | h
        · exact absurd h.symm hb
        · exact h
      have := idx_lt_length_of_mem this
      omega

theorem getElem_idx {a : α} : ∀ {l : List α} (h : a ∈ l), l[BD.idx a l]'(idx_lt_length_of_mem h) = a
  | [], h => absurd h List.not_mem_nil
  | b :: l, h => by
    by_cases hb : b = a
    · simp only [BD.idx, if_pos hb]; simpa using hb
    · have hl : a ∈ l := by
        rcases List.mem_cons.1 h with h | h
        · exact absurd h.symm hb
        · exact h
      simp only [BD.idx, if_neg hb, List.getElem_cons_succ]
      exact getElem_idx hl

theorem idx_inj {a b : α} {l : List α} (ha : a ∈ l) (hb : b ∈ l) (h : BD.idx a l = BD.idx b l) :
    a = b := by
  have e1 := getElem_idx ha
  have e2 := getElem_idx hb
  simp only [h] at e1
  rw [← e1, e2]

theorem idx_map {β : Type} [DecidableEq β] (ρ : α → β) (hρ : Function.Injective ρ) (a : α) :
    ∀ l : List α, BD.idx (ρ a) (l.map ρ) = BD.idx a l
  | [] => rfl
  | b :: l => by
    simp only [List.map_cons, BD.idx, hρ.eq_iff]
    split
    · rfl
    · rw [idx_map ρ hρ a l]

theorem idx_append_of_mem {a : α} : ∀ {l₁ : List α} (l₂ : List α), a ∈ l₁ →
    BD.idx a (l₁ ++ l₂) = BD.idx a l₁
  | [], _, h => absurd h List.not_mem_nil
  | b :: l, l₂, h => by
    simp only [List.cons_append, BD.idx]
    by_cases hb : b = a
    · rw [if_pos hb, if_pos hb]
    · rw [if_neg hb, if_neg hb]
      have : a ∈ l := by
        rcases List.mem_cons.1 h with h | h
        · exact absurd h.symm hb
        · exact h
      rw [idx_append_of_mem l₂ this]

end Idx

/-! ## The first-visit arrangement -/

section Arrangement

variable {α : Type} [Fintype α] [DecidableEq α] {K : ℕ}

/-- Rank of `x` in the order of first visits of `l`. -/
def fvRank (l : List α) (x : α) : ℕ := #{y | BD.idx y l < BD.idx x l}

theorem fvRank_lt_fvRank_iff {l : List α} (hl : ∀ a, a ∈ l) (x y : α) :
    fvRank l x < fvRank l y ↔ BD.idx x l < BD.idx y l := by
  have hinj : ∀ a b : α, BD.idx a l = BD.idx b l → a = b := fun a b h => idx_inj (hl a) (hl b) h
  have mono : ∀ a b : α, BD.idx a l < BD.idx b l → fvRank l a < fvRank l b := by
    intro a b h
    unfold fvRank
    apply Finset.card_lt_card
    rw [Finset.ssubset_iff_of_subset]
    · exact ⟨a, by simp [h], by simp⟩
    · intro z hz
      simp only [mem_filter, mem_univ, true_and] at hz ⊢
      exact lt_trans hz h
  constructor
  · intro h
    rcases lt_trichotomy (BD.idx x l) (BD.idx y l) with h1 | h1 | h1
    · exact h1
    · rw [hinj x y h1] at h; exact absurd h (lt_irrefl _)
    · exact absurd (mono y x h1) (lt_asymm h)
  · exact mono x y

theorem fvRank_lt_card {l : List α} (x : α) : fvRank l x < Fintype.card α := by
  unfold fvRank
  have hsub : ({y | BD.idx y l < BD.idx x l} : Finset α) ⊆ univ.erase x := by
    intro y hy
    simp only [mem_filter, mem_univ, true_and] at hy
    simp only [mem_erase, mem_univ, and_true]
    rintro rfl; exact lt_irrefl _ hy
  have h1 := Finset.card_le_card hsub
  rw [Finset.card_erase_of_mem (mem_univ x), Finset.card_univ] at h1
  have : 0 < Fintype.card α := Fintype.card_pos_iff.2 ⟨x⟩
  omega

/-- The order of first visits of a word that visits every site, as an arrangement. -/
noncomputable def fvArr (hK : Fintype.card α = K) (l : List α) (hl : ∀ a, a ∈ l) : α ≃ Fin K :=
  Equiv.ofBijective (fun x => ⟨fvRank l x, hK ▸ fvRank_lt_card x⟩) (by
    rw [Fintype.bijective_iff_injective_and_card]
    refine ⟨?_, by simp [hK]⟩
    intro x y hxy
    have h : fvRank l x = fvRank l y := by simpa using congrArg Fin.val hxy
    by_contra hne
    have hidx : BD.idx x l ≠ BD.idx y l := fun h' => hne (idx_inj (hl x) (hl y) h')
    rcases lt_or_gt_of_ne hidx with h1 | h1
    · exact absurd h ((fvRank_lt_fvRank_iff hl x y).2 h1).ne
    · exact absurd h ((fvRank_lt_fvRank_iff hl y x).2 h1).ne')

theorem fvArr_lt_iff (hK : Fintype.card α = K) {l : List α} (hl : ∀ a, a ∈ l) (x y : α) :
    fvArr hK l hl x < fvArr hK l hl y ↔ BD.idx x l < BD.idx y l := by
  rw [Fin.lt_iff_val_lt_val]
  exact fvRank_lt_fvRank_iff hl x y

theorem fvRank_map (ρ : Equiv.Perm α) (l : List α) (x : α) :
    fvRank (l.map ρ) (ρ x) = fvRank l x := by
  unfold fvRank
  refine Finset.card_nbij' ρ.symm ρ ?_ ?_ ?_ ?_
  · intro y hy
    simp only [coe_filter, mem_univ, true_and] at hy ⊢
    show BD.idx (ρ.symm y) l < BD.idx x l
    rw [← idx_map ρ ρ.injective (ρ.symm y) l, ← idx_map ρ ρ.injective x l,
      Equiv.apply_symm_apply]
    exact hy
  · intro y hy
    simp only [coe_filter, mem_univ, true_and] at hy ⊢
    show BD.idx (ρ y) (l.map ρ) < BD.idx (ρ x) (l.map ρ)
    rw [idx_map ρ ρ.injective y l, idx_map ρ ρ.injective x l]
    exact hy
  · intro y _; simp
  · intro y _; simp

end Arrangement

/-! ## Uniformity of the first-visit order -/

section Uniform

variable {α : Type} [Fintype α] [DecidableEq α] {K : ℕ} {n : ℕ}

/-- Words of length `n` that visit every site. -/
abbrev SurjWord (α : Type) [Fintype α] [DecidableEq α] (n : ℕ) :=
  {w : Fin n → α // Function.Surjective w}

theorem mem_ofFn_of_surj (w : SurjWord α n) (a : α) : a ∈ List.ofFn w.1 := by
  obtain ⟨i, hi⟩ := w.2 a
  rw [List.mem_ofFn]; exact ⟨i, hi⟩

/-- First-visit arrangement of a surjective word. -/
noncomputable def fv (hK : Fintype.card α = K) (w : SurjWord α n) : α ≃ Fin K :=
  fvArr hK (List.ofFn w.1) (mem_ofFn_of_surj w)

/-- Relabel the sites of a word by a permutation `ρ`. -/
def relabel (ρ : Equiv.Perm α) : SurjWord α n ≃ SurjWord α n where
  toFun w := ⟨ρ ∘ w.1, ρ.surjective.comp w.2⟩
  invFun w := ⟨ρ.symm ∘ w.1, ρ.symm.surjective.comp w.2⟩
  left_inv w := by ext i; simp
  right_inv w := by ext i; simp

theorem fv_relabel (hK : Fintype.card α = K) (ρ : Equiv.Perm α) (w : SurjWord α n) (x : α) :
    fv hK (relabel ρ w) (ρ x) = fv hK w x := by
  apply Fin.ext
  show fvRank (List.ofFn (ρ ∘ w.1)) (ρ x) = fvRank (List.ofFn w.1) x
  rw [← List.map_ofFn, fvRank_map]

/-- **Uniformity of the order of first visits**: every arrangement is the first-visit order of
exactly `#{surjective words} / K!` surjective words of length `n`. -/
theorem card_fvPerm_fiber (hK : Fintype.card α = K) (π : α ≃ Fin K) :
    K.factorial * #{w : SurjWord α n | fv hK w = π} = Fintype.card (SurjWord α n) := by
  classical
  set π₀ : α ≃ Fin K := Fintype.equivFinOfCardEq hK
  let Ψ : SurjWord α n → Equiv.Perm α := fun w => (fv hK w).trans π₀.symm
  let T : Equiv.Perm α → SurjWord α n ≃ SurjWord α n := fun ρ => relabel ρ⁻¹
  have hT : ∀ ρ w, Ψ (T ρ w) = Ψ w * ρ := by
    intro ρ w
    apply Equiv.ext
    intro x
    have := fv_relabel hK ρ⁻¹ w (ρ x)
    rw [show ρ⁻¹ (ρ x) = x by simp] at this
    show π₀.symm (fv hK (relabel ρ⁻¹ w) x) = π₀.symm (fv hK w (ρ x))
    rw [this]
  have h := card_fiber_mul Ψ T hT (π.trans π₀.symm)
  rw [Fintype.card_perm, hK] at h
  have hcongr : #{w : SurjWord α n | fv hK w = π} = #{w | Ψ w = π.trans π₀.symm} := by
    congr 1; ext w
    simp only [mem_filter, mem_univ, true_and, Ψ]
    constructor
    · intro h; rw [h]
    · intro h
      apply Equiv.ext
      intro x
      have := congrArg (fun e : Equiv.Perm α => π₀ (e x)) h
      simpa using this
  rw [hcongr]; exact h

/-- Sum version: for every `f`, `K! · ∑_w f(fv w) = #{surjective words} · ∑_σ f σ`. -/
theorem sum_fv (hK : Fintype.card α = K) (f : (α ≃ Fin K) → ℚ) :
    (K.factorial : ℚ) * ∑ w : SurjWord α n, f (fv hK w)
      = (Fintype.card (SurjWord α n) : ℚ) * ∑ σ : α ≃ Fin K, f σ := by
  classical
  rw [← Finset.sum_fiberwise univ (fv hK) (fun w => f (fv hK w)), Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun π _ => ?_)
  have hπ : ∑ w ∈ (univ : Finset (SurjWord α n)) with fv hK w = π, f (fv hK w)
      = ∑ w ∈ (univ : Finset (SurjWord α n)) with fv hK w = π, f π :=
    Finset.sum_congr rfl (fun w hw => by rw [(Finset.mem_filter.1 hw).2])
  rw [hπ, Finset.sum_const, nsmul_eq_mul]
  have h := card_fvPerm_fiber (n := n) hK π
  have h' : (K.factorial : ℚ) * (#{w : SurjWord α n | fv hK w = π} : ℚ)
      = (Fintype.card (SurjWord α n) : ℚ) := by exact_mod_cast h
  rw [← h']; ring

end Uniform

/-! ## Roots of the deposition process -/

section Roots

variable {α : Type} [Fintype α] [DecidableEq α] {K : ℕ} {n : ℕ}

/-- Root set of the deposition driven by `l` (Lemma 2.1 makes this decidable). -/
def rootSet (N : BD.Nbhd α) (l : List α) : Finset α :=
  univ.filter (fun x => BD.idx x l < BD.idx (N.left x) l ∧ BD.idx x l < BD.idx (N.right x) l)

theorem mem_rootSet (N : BD.Nbhd α) (l : List α) (x : α) :
    x ∈ rootSet N l ↔ BD.isRoot N l x := by
  rw [BD.isRoot_iff]; simp [rootSet]

/-- Valley set of an arrangement. -/
def valleySet (N : BD.Nbhd α) (σ : α ≃ Fin K) : Finset α :=
  univ.filter (fun x => σ x < σ (N.left x) ∧ σ x < σ (N.right x))

/-- Lemma 2.1 in arrangement form: the roots of a word visiting every site are the valleys of its
first-visit arrangement. -/
theorem rootSet_eq_valleySet (N : BD.Nbhd α) (hK : Fintype.card α = K) (w : SurjWord α n) :
    rootSet N (List.ofFn w.1) = valleySet N (fv hK w) := by
  ext x
  rw [rootSet, valleySet, Finset.mem_filter, Finset.mem_filter]
  simp only [mem_univ, true_and]
  unfold fv
  rw [fvArr_lt_iff, fvArr_lt_iff]

/-- Roots never change after every site has been visited. -/
theorem rootSet_append (N : BD.Nbhd α) (l₁ l₂ : List α) (hl : ∀ a, a ∈ l₁) :
    rootSet N (l₁ ++ l₂) = rootSet N l₁ := by
  ext x
  simp only [rootSet, mem_filter, mem_univ, true_and]
  rw [idx_append_of_mem l₂ (hl x), idx_append_of_mem l₂ (hl _), idx_append_of_mem l₂ (hl _)]

/-- **Discrete Poissonization.** For every function `F` of the root set:
`K! · ∑_{w visits all sites} F(roots w) = #{such w} · ∑_σ F(valleys σ)`. -/
theorem sum_roots (N : BD.Nbhd α) (hK : Fintype.card α = K) (F : Finset α → ℚ) :
    (K.factorial : ℚ) * ∑ w : SurjWord α n, F (rootSet N (List.ofFn w.1))
      = (Fintype.card (SurjWord α n) : ℚ) * ∑ σ : α ≃ Fin K, F (valleySet N σ) := by
  simp only [rootSet_eq_valleySet N hK]
  exact sum_fv hK (fun σ => F (valleySet N σ))

end Roots

end Ballistic


==> anc/lean/Ballistic/LocalMinima.lean <==
/-!
# Deterministic lemmas about strict local minima on the line (Task 1)

Priorities are an arbitrary function `U : Int → Int` (only strict comparisons matter, so
this covers real priorities through their ranks on any finite window).
A root is a strict local minimum; `gapAt U g j` says that `j` and `j+g` are roots and no
site strictly between them is a root, i.e. the indicator `Y_j^{(g)}` equals one.

Formalised facts used in the proof of Task 1:
* `not_isMin_succ`: two adjacent sites are never both roots;
* `gap_overlap_small`, `gap_overlap_succ`: `Y_j Y_{j+h} = 0` for `1 ≤ h ≤ g-1` and `h = g+1`
  (so only the lags `h = g` and `h = g+2` contribute to the covariance sum);
* `gap_locality`: `Y_j` depends only on `U (j-1), …, U (j+g+1)` (finite dependence);
* `gap_inside_anchors`: fixed roots (anchors) at `A` and `A+2g` separate gaps;
* `good_block_*`: the anchor/guard structure of a good block and the two interior
  patterns with `H = 0` and `H = 2`.
-/

namespace LM

variable (U : Int → Int)

def isMin (j : Int) : Prop := U j < U (j - 1) ∧ U j < U (j + 1)

def gapAt (g : Nat) (j : Int) : Prop :=
  isMin U j ∧ isMin U (j + g) ∧ ∀ t : Int, 0 < t → t < g → ¬ isMin U (j + t)

theorem not_isMin_succ (j : Int) (h : isMin U j) : ¬ isMin U (j + 1) := by
  intro h'
  have e : U (j + 1 - 1) = U j := congrArg U (by omega)
  have := h.2; have := h'.1; omega

/-- `Y_j Y_{j+h} = 0` for `0 < h < g`. -/
theorem gap_overlap_small (g : Nat) (j h : Int) (h0 : 0 < h) (hg : h < g)
    (h1 : gapAt U g j) (h2 : gapAt U g (j + h)) : False :=
  h1.2.2 h h0 hg h2.1

/-- `Y_j Y_{j+g+1} = 0`. -/
theorem gap_overlap_succ (g : Nat) (j : Int)
    (h1 : gapAt U g j) (h2 : gapAt U g (j + (g + 1))) : False := by
  have e : j + ((g : Int) + 1) = (j + g) + 1 := by omega
  rw [e] at h2
  exact not_isMin_succ U _ h1.2.1 h2.1

/-- Locality: `gapAt U g j` only depends on the priorities in `[j-1, j+g+1]`. -/
theorem gap_locality (g : Nat) (j : Int) (V : Int → Int)
    (hUV : ∀ k, j - 1 ≤ k → k ≤ j + g + 1 → U k = V k) :
    gapAt U g j ↔ gapAt V g j := by
  have hmin : ∀ k, j ≤ k → k ≤ j + g → (isMin U k ↔ isMin V k) := by
    intro k hk1 hk2
    unfold isMin
    rw [hUV k (by omega) (by omega), hUV (k - 1) (by omega) (by omega),
      hUV (k + 1) (by omega) (by omega)]
  unfold gapAt
  rw [hmin j (by omega) (by omega), hmin (j + g) (by omega) (by omega)]
  constructor
  · rintro ⟨a, b, c⟩
    refine ⟨a, b, fun t t0 tg ht => c t t0 tg ?_⟩
    exact (hmin (j + t) (by omega) (by omega)).2 ht
  · rintro ⟨a, b, c⟩
    refine ⟨a, b, fun t t0 tg ht => c t t0 tg ?_⟩
    exact (hmin (j + t) (by omega) (by omega)).1 ht

/-- A root strictly inside a gap is impossible. -/
theorem no_root_inside_gap (g : Nat) (j A : Int) (hA : isMin U A)
    (hgap : gapAt U g j) (h1 : j < A) (h2 : A < j + g) : False := by
  have e : j + (A - j) = A := by omega
  have := hgap.2.2 (A - j) (by omega) (by omega)
  rw [e] at this
  exact this hA

/-- Anchors separate gaps: a gap meeting the open segment `(A, A+2g)` lies inside `[A, A+2g]`. -/
theorem gap_inside_anchors (g : Nat) (A j : Int) (hA : isMin U A) (hB : isMin U (A + 2 * g))
    (hgap : gapAt U g j) (h1 : j < A + 2 * g) (h2 : A < j + g) :
    A ≤ j ∧ j + g ≤ A + 2 * g := by
  constructor
  · by_cases hj : A ≤ j
    · exact hj
    · exact (no_root_inside_gap U g j A hA hgap (by omega) h2).elim
  · by_cases hj : j + g ≤ A + 2 * g
    · exact hj
    · exact (no_root_inside_gap U g j (A + 2 * g) hB hgap h1 (by omega)).elim

/-! ### Good blocks
A block is `A-1, A, A+1, …, A+2g-1, A+2g, A+2g+1` (guard, anchor, interior, anchor, guard).
It is *good* (threshold `c`) when both anchors are `< c` and all interior and guard
priorities are `> c` (in the paper: anchors `< 1/4`, interior `> 1/4`, guards `> 3/4`). -/

structure Good (g : Nat) (A c : Int) : Prop where
  g2 : 2 ≤ g
  anchorL : U A < c
  anchorR : U (A + 2 * g) < c
  guardL : c < U (A - 1)
  guardR : c < U (A + 2 * g + 1)
  interior : ∀ k, A < k → k < A + 2 * g → c < U k

variable {U}

theorem Good.isMin_left {g : Nat} {A c : Int} (hb : Good U g A c) : isMin U A :=
  ⟨by have := hb.guardL; have := hb.anchorL; omega,
   by have := hb.interior (A + 1) (by omega) (by have := hb.g2; omega)
      have := hb.anchorL; omega⟩

theorem Good.isMin_right {g : Nat} {A c : Int} (hb : Good U g A c) : isMin U (A + 2 * g) :=
  ⟨by have := hb.interior (A + 2 * g - 1) (by have := hb.g2; omega) (by omega)
      have := hb.anchorR; omega,
   by have := hb.guardR; have := hb.anchorR; omega⟩

theorem Good.guard_left_not_min {g : Nat} {A c : Int} (hb : Good U g A c) : ¬ isMin U (A - 1) := by
  intro h
  have e : U (A - 1 + 1) = U A := congrArg U (by omega)
  have := h.2; have := hb.anchorL; have := hb.guardL; omega

theorem Good.guard_right_not_min {g : Nat} {A c : Int} (hb : Good U g A c) :
    ¬ isMin U (A + 2 * g + 1) := by
  intro h
  have e : U (A + 2 * g + 1 - 1) = U (A + 2 * g) := congrArg U (by omega)
  have := h.1; have := hb.anchorR; have := hb.guardR; omega

/-- Interior sites next to the anchors are never roots. -/
theorem Good.first_interior_not_min {g : Nat} {A c : Int} (hb : Good U g A c) :
    ¬ isMin U (A + 1) := by
  intro h
  have e : U (A + 1 - 1) = U A := congrArg U (by omega)
  have := h.1; have := hb.anchorL
  have := hb.interior (A + 1) (by omega) (by have := hb.g2; omega); omega

theorem Good.last_interior_not_min {g : Nat} {A c : Int} (hb : Good U g A c) :
    ¬ isMin U (A + 2 * g - 1) := by
  intro h
  have e : U (A + 2 * g - 1 + 1) = U (A + 2 * g) := congrArg U (by omega)
  have := h.2; have := hb.anchorR
  have := hb.interior (A + 2 * g - 1) (by have := hb.g2; omega) (by omega); omega

/-- Pattern (a): increasing interior ⇒ no interior root. -/
theorem Good.increasing_no_interior_min {g : Nat} {A c : Int} (hb : Good U g A c)
    (hinc : ∀ k, A < k → k + 1 < A + 2 * g → U k < U (k + 1)) :
    ∀ k, A < k → k < A + 2 * g → ¬ isMin U k := by
  intro k hk1 hk2 h
  by_cases hk : k = A + 1
  · subst hk; exact hb.first_interior_not_min h
  · have := hinc (k - 1) (by omega) (by omega)
    have e : U (k - 1 + 1) = U k := congrArg U (by omega)
    have := h.1; omega

/-- In pattern (a), `H = 0`: no gap of length `g` inside `[A, A+2g]`. -/
theorem Good.increasing_H_zero {g : Nat} {A c : Int} (hb : Good U g A c)
    (hinc : ∀ k, A < k → k + 1 < A + 2 * g → U k < U (k + 1)) :
    ∀ j, A ≤ j → j + g ≤ A + 2 * g → ¬ gapAt U g j := by
  intro j hj1 hj2 hgap
  have g2 := hb.g2
  have hno := hb.increasing_no_interior_min hinc
  -- j is a root in [A, A+g], hence j = A; then j+g = A+g is an interior root
  by_cases hjA : j = A
  · subst hjA
    exact hno (j + g) (by omega) (by omega) hgap.2.1
  · exact hno j (by omega) (by omega) hgap.1

/-- Pattern (b): `U (A+g)` is the least interior value, the interior increases on
`A+1..A+g-1` and decreases on `A+g+1..A+2g-1`.  Then the interior roots are exactly `{A+g}`. -/
theorem Good.pattern_b_roots {g : Nat} {A c : Int} (hb : Good U g A c)
    (hleast : ∀ k, A < k → k < A + 2 * g → k ≠ A + g → U (A + g) < U k)
    (hinc : ∀ k, A < k → k + 1 < A + g → U k < U (k + 1))
    (hdec : ∀ k, A + g < k → k + 1 < A + 2 * g → U (k + 1) < U k) :
    ∀ k, A < k → k < A + 2 * g → (isMin U k ↔ k = A + g) := by
  have g2 := hb.g2
  intro k hk1 hk2
  constructor
  · intro h
    by_cases hk : k = A + g
    · exact hk
    · exfalso
      by_cases hlt : k < A + g
      · by_cases hk1' : k = A + 1
        · subst hk1'; exact hb.first_interior_not_min h
        · have := hinc (k - 1) (by omega) (by omega)
          have e : U (k - 1 + 1) = U k := congrArg U (by omega)
          have := h.1; omega
      · by_cases hkl : k = A + 2 * g - 1
        · subst hkl; exact hb.last_interior_not_min h
        · have := hdec k (by omega) (by omega)
          have := h.2; omega
  · intro hk
    subst hk
    exact ⟨hleast (A + g - 1) (by omega) (by omega) (by omega),
           hleast (A + g + 1) (by omega) (by omega) (by omega)⟩

/-- In pattern (b), `H = 2`: the gaps of length `g` inside `[A, A+2g]` are exactly those
starting at `A` and at `A+g`. -/
theorem Good.pattern_b_H_two {g : Nat} {A c : Int} (hb : Good U g A c)
    (hleast : ∀ k, A < k → k < A + 2 * g → k ≠ A + g → U (A + g) < U k)
    (hinc : ∀ k, A < k → k + 1 < A + g → U k < U (k + 1))
    (hdec : ∀ k, A + g < k → k + 1 < A + 2 * g → U (k + 1) < U k) :
    ∀ j, A ≤ j → j + g ≤ A + 2 * g → (gapAt U g j ↔ (j = A ∨ j = A + g)) := by
  have g2 := hb.g2
  have hr := hb.pattern_b_roots hleast hinc hdec
  have hmidMin : isMin U (A + g) := (hr (A + g) (by omega) (by omega)).2 rfl
  intro j hj1 hj2
  constructor
  · intro hgap
    by_cases hjA : j = A
    · exact Or.inl hjA
    · by_cases hjg : j = A + g
      · exact Or.inr hjg
      · exfalso
        exact hjg ((hr j (by omega) (by omega)).1 hgap.1)
  · intro hj
    cases hj with
    | inl hjA =>
      subst hjA
      refine ⟨hb.isMin_left, hmidMin, ?_⟩
      intro t t0 tg ht
      have := (hr (j + t) (by omega) (by omega)).1 ht; omega
    | inr hjg =>
      subst hjg
      have e : A + (g : Int) + g = A + 2 * g := by omega
      refine ⟨hmidMin, e ▸ hb.isMin_right, ?_⟩
      intro t t0 tg ht
      have := (hr (A + g + t) (by omega) (by omega)).1 ht; omega

/-! ### Blocks of general span (used for the local CLT in Task 3)
Anchors at `A` and `A+S`; with `S = 2g+1` the single-interior-root pattern has `H = 1`,
while the increasing pattern has `H = 0`, giving a lattice-span-one "Bernoulli part". -/

structure GoodS (U : Int → Int) (g S : Nat) (A c : Int) : Prop where
  g2 : 2 ≤ g
  span : g + 2 ≤ S
  anchorL : U A < c
  anchorR : U (A + S) < c
  interior : ∀ k, A < k → k < A + S → c < U k

theorem GoodS.first_not_min {g S : Nat} {A c : Int} (hb : GoodS U g S A c) :
    ¬ isMin U (A + 1) := by
  intro h
  have e : U (A + 1 - 1) = U A := congrArg U (by omega)
  have := h.1; have := hb.anchorL
  have := hb.interior (A + 1) (by omega) (by have := hb.span; omega); omega

theorem GoodS.last_not_min {g S : Nat} {A c : Int} (hb : GoodS U g S A c) :
    ¬ isMin U (A + S - 1) := by
  intro h
  have e : U (A + S - 1 + 1) = U (A + S) := congrArg U (by omega)
  have := h.2; have := hb.anchorR
  have := hb.interior (A + S - 1) (by have := hb.span; omega) (by omega); omega

theorem GoodS.isMin_left {g S : Nat} {A c : Int} (hb : GoodS U g S A c) (hguard : U A < U (A - 1)) :
    isMin U A :=
  ⟨hguard, by have := hb.interior (A + 1) (by omega) (by have := hb.span; omega)
              have := hb.anchorL; omega⟩

/-- Single interior root at `A+g`: interior roots are exactly `{A+g}`. -/
theorem GoodS.single_root {g S : Nat} {A c : Int} (hb : GoodS U g S A c)
    (hleast : ∀ k, A < k → k < A + S → k ≠ A + g → U (A + g) < U k)
    (hinc : ∀ k, A < k → k + 1 < A + g → U k < U (k + 1))
    (hdec : ∀ k, A + g < k → k + 1 < A + S → U (k + 1) < U k) :
    ∀ k, A < k → k < A + S → (isMin U k ↔ k = A + g) := by
  have g2 := hb.g2; have sp := hb.span
  intro k hk1 hk2
  constructor
  · intro h
    by_cases hk : k = A + g
    · exact hk
    · exfalso
      by_cases hlt : k < A + g
      · by_cases hk1' : k = A + 1
        · subst hk1'; exact hb.first_not_min h
        · have := hinc (k - 1) (by omega) (by omega)
          have e : U (k - 1 + 1) = U k := congrArg U (by omega)
          have := h.1; omega
      · by_cases hkl : k = A + S - 1
        · subst hkl; exact hb.last_not_min h
        · have := hdec k (by omega) (by omega)
          have := h.2; omega
  · intro hk; subst hk
    exact ⟨hleast (A + g - 1) (by omega) (by omega) (by omega),
           hleast (A + g + 1) (by omega) (by omega) (by omega)⟩

/-- With span `S = 2g+1` and the single-root pattern, exactly one gap of length `g`
lies in `[A, A+S]`, namely the one starting at `A`  (`H = 1`). -/
theorem GoodS.single_root_H_one {g : Nat} {A c : Int} (hb : GoodS U g (2 * g + 1) A c)
    (hguard : U A < U (A - 1))
    (hleast : ∀ k, A < k → k < A + (2 * g + 1 : Nat) → k ≠ A + g → U (A + g) < U k)
    (hinc : ∀ k, A < k → k + 1 < A + g → U k < U (k + 1))
    (hdec : ∀ k, A + g < k → k + 1 < A + (2 * g + 1 : Nat) → U (k + 1) < U k) :
    ∀ j, A ≤ j → j + g ≤ A + (2 * g + 1 : Nat) → (gapAt U g j ↔ j = A) := by
  have g2 := hb.g2
  have hr := hb.single_root hleast hinc hdec
  have hmid : isMin U (A + g) := (hr (A + g) (by omega) (by omega)).2 rfl
  intro j hj1 hj2
  constructor
  · intro hgap
    by_cases hjA : j = A
    · exact hjA
    · exfalso
      have hjg : j = A + g := (hr j (by omega) (by omega)).1 hgap.1
      -- then j + g = A + 2g is an interior site of the span-(2g+1) block, not a root
      have := (hr (j + g) (by omega) (by omega)).1 hgap.2.1
      omega
  · intro hjA; subst hjA
    refine ⟨hb.isMin_left hguard, hmid, ?_⟩
    intro t t0 tg ht
    have := (hr (j + t) (by omega) (by omega)).1 ht; omega

/-- With span `S = 2g+1` and increasing interior, no gap of length `g` (`H = 0`). -/
theorem GoodS.increasing_H_zero {g : Nat} {A c : Int} (hb : GoodS U g (2 * g + 1) A c)
    (hinc : ∀ k, A < k → k + 1 < A + (2 * g + 1 : Nat) → U k < U (k + 1)) :
    ∀ j, A ≤ j → j + g ≤ A + (2 * g + 1 : Nat) → ¬ gapAt U g j := by
  have g2 := hb.g2
  have hno : ∀ k, A < k → k < A + (2 * g + 1 : Nat) → ¬ isMin U k := by
    intro k hk1 hk2 h
    by_cases hk : k = A + 1
    · subst hk; exact hb.first_not_min h
    · have := hinc (k - 1) (by omega) (by omega)
      have e : U (k - 1 + 1) = U k := congrArg U (by omega)
      have := h.1; omega
  intro j hj1 hj2 hgap
  by_cases hjA : j = A
  · subst hjA; exact hno (j + g) (by omega) (by omega) hgap.2.1
  · exact hno j (by omega) (by omega) hgap.1

/-! ### Lemma 2.3(b) in full: which products `Y_0^{(g)} Y_h^{(g')}` can be nonzero -/

/-- If a gap of length `g` starts at `j` and a gap of length `g'` starts at `j+h`, then
`h ∈ {g, g+2, -g', -g'-2}`, or `h = 0` and `g = g'`, or the two windows are disjoint
(`h < -g'-2` or `h > g+2`).  This is Lemma 2.3(b) of the paper, for arbitrary `g, g' ≥ 2`. -/
theorem gap_product_zero (g g' : Nat) (hg : 2 ≤ g) (hg' : 2 ≤ g') (j h : Int)
    (h1 : gapAt U g j) (h2 : gapAt U g' (j + h)) :
    h = g ∨ h = g + 2 ∨ h = -(g' : Int) ∨ h = -(g' : Int) - 2 ∨ (h = 0 ∧ g = g') ∨
      h < -(g' : Int) - 2 ∨ (g : Int) + 2 < h := by
  by_cases c1 : (g : Int) + 2 < h
  · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inr (Or.inr c1)))))
  by_cases c2 : h < -(g' : Int) - 2
  · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inr (Or.inl c2)))))
  by_cases c3 : h = g
  · exact Or.inl c3
  by_cases c4 : h = g + 2
  · exact Or.inr (Or.inl c4)
  by_cases c5 : h = -(g' : Int)
  · exact Or.inr (Or.inr (Or.inl c5))
  by_cases c6 : h = -(g' : Int) - 2
  · exact Or.inr (Or.inr (Or.inr (Or.inl c6)))
  by_cases c0 : h = 0 ∧ g = g'
  · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inl c0))))
  exfalso
  by_cases c7 : h = g + 1
  · -- valleys at j+g and j+g+1 would be adjacent
    have e : j + h = (j + g) + 1 := by omega
    have a := h2.1
    rw [e] at a
    exact not_isMin_succ U _ h1.2.1 a
  by_cases c8 : h = -(g' : Int) - 1
  · -- valleys at j-1 and j would be adjacent
    have e : j + h + (g' : Int) = j - 1 := by omega
    have a := h2.2.1
    rw [e] at a
    have b := not_isMin_succ U (j - 1) a
    have e2 : j - 1 + 1 = j := by omega
    rw [e2] at b
    exact b h1.1
  by_cases c9 : 0 < h
  · -- 0 < h < g: the valley at j+h lies strictly inside the first gap
    exact no_root_inside_gap U g j (j + h) h2.1 h1 (by omega) (by omega)
  by_cases c10 : h < 0
  · -- -g' < h < 0: the valley at j lies strictly inside the second gap
    exact no_root_inside_gap U g' (j + h) j h1.1 h2 (by omega) (by omega)
  -- h = 0 and g ≠ g'
  have h0 : h = 0 := by omega
  subst h0
  rw [Int.add_zero] at h2
  by_cases lt : g < g'
  · exact no_root_inside_gap U g' j (j + g) h1.2.1 h2 (by omega) (by omega)
  · have lt' : g' < g := by omega
    exact no_root_inside_gap U g j (j + g') h2.2.1 h1 (by omega) (by omega)

end LM


==> anc/lean/Ballistic/RFour.lean <==
import Ballistic.Extras

/-! `K = 4`: kernel computation over the `24` arrangements of `ZMod 4`. -/

open Finset

namespace Ballistic

theorem sum_R_four : ∑ σ : ZMod 4 ≃ Fin 4, Rc σ = 32 := by decide +kernel

theorem sum_R_sq_four : ∑ σ : ZMod 4 ≃ Fin 4, Rc σ * Rc σ = 48 := by decide +kernel

/-- `Var R^{[4]} = 2/9` (MRR19, Thm 2.1, prints `1/9`). -/
theorem var_R_four :
    (∑ σ : ZMod 4 ≃ Fin 4, ((Rc σ * Rc σ : ℕ) : ℚ)) / ((4 : ℕ).factorial : ℚ)
      - ((∑ σ : ZMod 4 ≃ Fin 4, (Rc σ : ℚ)) / ((4 : ℕ).factorial : ℚ)) ^ 2 = 2 / 9 := by
  have h1 : (∑ σ : ZMod 4 ≃ Fin 4, (Rc σ : ℚ)) = 32 := by exact_mod_cast sum_R_four
  have h2 : (∑ σ : ZMod 4 ≃ Fin 4, ((Rc σ * Rc σ : ℕ) : ℚ)) = 48 := by exact_mod_cast sum_R_sq_four
  rw [h1, h2]; norm_num [Nat.factorial]

end Ballistic


==> anc/lean/README.md <==
# Lean formalization (supplement to arXiv:2610.21094 v2)

Lean 4 **v4.36.0-rc1** with **Mathlib** commit `533bd7c0a49acce520ee20b6ccc3a2f34e76be61`
(19 Oct 2026). About 2,650 lines in `BallisticLean/Ballistic/`.

- There is no `sorry` or `admit` anywhere.
- `#print axioms` gives only `propext`, `Classical.choice` and `Quot.sound` for every theorem
  except `b_one` in `ConstantsNative.lean`. That file uses `native_decide` for one count over
  9! permutations, because the kernel check ran out of memory on the build machine. It is a
  numerical cross-check only, and nothing else depends on it.
- `statements_and_axioms.txt` lists the exact statements of the main theorems, with their axioms.

## Build

```
cd BallisticLean
lake exe cache get      # downloads the Mathlib build cache (needs network)
lake build              # builds Ballistic and Ballistic.ConstantsNative
```

`Deposition.lean` and `LocalMinima.lean` are the core-Lean files of the v1 supplement.
`LocalMinima.lean` is unchanged. `Deposition.lean` has two small edits for v4.36.0-rc1:
`List.mem_cons_self _ _` becomes `List.mem_cons_self`, and the closing `#eval` sanity check is
commented out. The v1 originals still compile under v4.12.0.

## Model and conventions

- **Sites.** The sites are `ZMod K`. An *arrangement* is a bijection `σ : ZMod K ≃ Fin K`: the
  relative order of the i.i.d. priorities, or equivalently of the first visits. Averages over all
  `K!` arrangements are expectations under the uniform circular arrangement.
- **Gap length.** `g = i + 1`. `D g σ` is `D_{i,K}`.
- **Constants.**
  - `aC g = a_{g-1}`, `uC g g' = u_{g-1,g'-1}`, `vC g g' = v_{g-1,g'-1}` and `cC g g' = c_{g-1,g'-1}`.
  - Each is defined as a count of permutations of a window, divided by the window size factorial:
    `Na`, `Nu`, `Nv`.
  - These are the probabilities of the corresponding patterns for i.i.d. continuous variables on
    the line, i.e. the paper's definitions.

## Paper statement → Lean theorem

**Section 2.**

| Paper | Lean | File |
|---|---|---|
| Lemma 2.1 (root criterion) | `BD.isRoot_iff`, `BD.cyc_isRoot_iff` | Deposition |
| Lemma 2.2, finite form (Remark 2.4): first-visit order uniform among words visiting every site | `card_fvPerm_fiber` | FirstVisit |
| Root set has the law of the valley set, for every statistic `F` | `sum_roots`, `rootSet_eq_valleySet` | FirstVisit |
| Roots final once all sites visited | `rootSet_append` | FirstVisit |
| Remark 2.5 (time-reversal duality: peaks of `H_n` ↔ roots of the reversed word) | `peak_iff_isRoot_reverse`, `peakSet_eq_rootSet_reverse`, `card_peakSet_eq_card_rootSet` | Extras |
| Lemma 2.3(a)/(b) | `not_valleyZ_succ`, `gapZ_product` (also `LM.gap_product_zero`) | Cycle, LocalMinima |
| Locality of `Y_j` | `gapZ_congr` (also `LM.gap_locality`) | Cycle |

**Section 3.**

| Paper | Lean | File |
|---|---|---|
| Relative order on a window uniform; disjoint windows independent | `window_count`, `window_count₂` | Counting |
| Prop 3.1(a): `E D = a_i K`, `K ≥ i+4` | `sum_D`, `mean_D` | Cycle |
| Prop 3.1(b): `Cov = c_ij K`, `K ≥ i+j+7`; `Var = b_i K`, `K ≥ 2i+7` | `cov_D`, `var_D` | Covariance |
| eq. (3.1) in the paper's form, `u_ij = u_ji`, `v_ij = v_ji` | `cC_eq`, `Nu_symm`, `Nv_symm` | Covariance |
| Prop 3.1 for the deposition process itself (conditional on all sites visited by step `n`) | `mean_roots`, `cov_roots` | EndToEnd |

**Sections 4, 5 and 7.**

| Paper | Lean | File |
|---|---|---|
| Lemma 4.1 (no interior valley ⇔ up-then-down) | `unimodal_iff_no_valley` | Extras |
| Prop 5.3 block patterns | `LM.Good.*`, `LM.GoodS.*` | LocalMinima |
| Prop 7.1: `E R = K/3`, `Var R = 2K/45` (`K ≥ 5`) | `mean_R`, `var_R` | Extras |
| `Var R^[4] = 2/9` (MRR19 misprint) | `var_R_four` | RFour |
| Prop 7.4 comparison step | `BD.run_shift_ge`, `BD.run_shift_le`, `BD.run_restart_bounds` | Deposition |

**Values.**

| Paper | Lean | File |
|---|---|---|
| `a_1 = 2/15`, `u_11 = 17/315` (kernel) | `aC_two`, `uC_two_two` | Constants |
| `b_1 = 1772/14175` (`native_decide`) | `b_one` | ConstantsNative |

## Not formalized

- The kernel Lemma 4.2 and Theorems 4.3 and 4.5 (the integral formulas and the closed forms).
  These are checked numerically in `07_checks_v2/` and `02_supplement/code/`.
- Stein's method (Lemma 5.1, Thms 5.2 and 5.4) and Chen–Stein (Thm 6.1).
- Kingman's theorem (Prop 7.4), the Gumbel limit (Prop 7.3) and the nonuniform rates (Prop 7.5).


==> anc/lean/lakefile.toml <==
name = "BallisticLean"
defaultTargets = ["Ballistic", "Ballistic.ConstantsNative"]

# Checked with Lean v4.36.0-rc1 against this Mathlib commit (19 Oct 2026).
[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4"
rev = "533bd7c0a49acce520ee20b6ccc3a2f34e76be61"

[[lean_lib]]
name = "Ballistic"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.36.0-rc1


==> anc/lean/statements_and_axioms.txt <==
@BD.isRoot_iff : ∀ {α : Type} [inst : DecidableEq α] (N : BD.Nbhd α) (seq : List α) (x : α),
  BD.isRoot N seq x ↔ BD.idx x seq < BD.idx (N.left x) seq ∧ BD.idx x seq < BD.idx (N.right x) seq
@card_fvPerm_fiber : ∀ {α : Type} [inst : Fintype α] [inst_1 : DecidableEq α] {K n : ℕ} (hK : Fintype.card α = K)
  (π : α ≃ Fin K), K.factorial * {w | fv hK w = π}.card = Fintype.card (SurjWord α n)
@sum_roots : ∀ {α : Type} [inst : Fintype α] [inst_1 : DecidableEq α] {K n : ℕ} (N : BD.Nbhd α),
  Fintype.card α = K →
    ∀ (F : Finset α → ℚ),
      ↑K.factorial * ∑ w, F (rootSet N (List.ofFn ↑w)) = ↑(Fintype.card (SurjWord α n)) * ∑ σ, F (valleySet N σ)
@rootSet_append : ∀ {α : Type} [inst : Fintype α] [inst_1 : DecidableEq α] (N : BD.Nbhd α) (l₁ l₂ : List α),
  (∀ (a : α), a ∈ l₁) → rootSet N (l₁ ++ l₂) = rootSet N l₁
@gapZ_product : ∀ {g g' : ℕ},
  2 ≤ g →
    2 ≤ g' →
      ∀ {F : ℤ → ℕ} {h : ℤ},
        gapZ g F 0 →
          gapZ g' F h → h = ↑g ∨ h = ↑g + 2 ∨ h = -↑g' ∨ h = -↑g' - 2 ∨ h = 0 ∧ g = g' ∨ h < -↑g' - 2 ∨ ↑g + 2 < h
@window_count : ∀ {α : Type u_1} [inst : Fintype α] [inst_1 : DecidableEq α] {K m : ℕ} (w : Fin m ↪ α),
  Fintype.card α = K →
    ∀ (P : (Fin m → ℕ) → Prop) [inst_2 : DecidablePred P],
      CmpInv P → m.factorial * {σ | P (onWin w σ)}.card = K.factorial * {τ | P fun p => ↑(τ p)}.card
@window_count₂ : ∀ {α : Type u_1} [inst : Fintype α] [inst_1 : DecidableEq α] {K m₁ m₂ : ℕ} (w₁ : Fin m₁ ↪ α)
  (w₂ : Fin m₂ ↪ α),
  (∀ (p : Fin m₁) (q : Fin m₂), w₁ p ≠ w₂ q) →
    Fintype.card α = K →
      ∀ (P₁ : (Fin m₁ → ℕ) → Prop) (P₂ : (Fin m₂ → ℕ) → Prop) [inst_2 : DecidablePred P₁] [inst_3 : DecidablePred P₂],
        CmpInv P₁ →
          CmpInv P₂ →
            m₁.factorial * m₂.factorial * {σ | P₁ (onWin w₁ σ) ∧ P₂ (onWin w₂ σ)}.card =
              K.factorial * {τ | P₁ fun p => ↑(τ p)}.card * {τ | P₂ fun p => ↑(τ p)}.card
@sum_D : ∀ {K : ℕ} [inst : NeZero K] (g : ℕ), g + 3 ≤ K → (g + 3).factorial * ∑ σ, D g σ = K * K.factorial * Na g
@mean_D : ∀ {K : ℕ} [inst : NeZero K] (g : ℕ),
  g + 3 ≤ K → (∑ σ, ↑(D g σ)) / ↑K.factorial = ↑K * (↑(Na g) / ↑(g + 3).factorial)
@cov_D : ∀ {K : ℕ} [inst : NeZero K] (g g' : ℕ),
  2 ≤ g →
    2 ≤ g' →
      g + g' + 5 ≤ K →
        (∑ σ, ↑(D g σ * D g' σ)) / ↑K.factorial - (∑ σ, ↑(D g σ)) / ↑K.factorial * ((∑ σ, ↑(D g' σ)) / ↑K.factorial) =
          ↑K * cC g g'
@var_D : ∀ {K : ℕ} [inst : NeZero K] (g : ℕ),
  2 ≤ g →
    2 * g + 5 ≤ K →
      (∑ σ, ↑(D g σ * D g σ)) / ↑K.factorial - ((∑ σ, ↑(D g σ)) / ↑K.factorial) ^ 2 =
        ↑K * (aC g + 2 * uC g g + 2 * vC g g - ↑(2 * g + 5) * aC g ^ 2)
cC_eq : ∀ (g g' : ℕ), cC g g' = (if g = g' then aC g else 0) + 2 * uC g g' + 2 * vC g g' - ↑(g + g' + 5) * aC g * aC g'
@mean_roots : ∀ {K : ℕ} [inst : NeZero K] (hK2 : 2 ≤ K) (n g : ℕ),
  g + 3 ≤ K →
    0 < Fintype.card (SurjWord (ZMod K) n) →
      (∑ w, ↑(Dset g (rootSet (cycNbhd hK2) (List.ofFn ↑w)))) / ↑(Fintype.card (SurjWord (ZMod K) n)) = ↑K * aC g
@cov_roots : ∀ {K : ℕ} [inst : NeZero K] (hK2 : 2 ≤ K) (n g g' : ℕ),
  2 ≤ g →
    2 ≤ g' →
      g + g' + 5 ≤ K →
        0 < Fintype.card (SurjWord (ZMod K) n) →
          have N := ↑(Fintype.card (SurjWord (ZMod K) n));
          have R := fun w => rootSet (cycNbhd hK2) (List.ofFn ↑w);
          (∑ w, ↑(Dset g (R w) * Dset g' (R w))) / N - (∑ w, ↑(Dset g (R w))) / N * ((∑ w, ↑(Dset g' (R w))) / N) =
            ↑K * cC g g'
unimodal_iff_no_valley : ∀ (F : ℤ → ℕ) (g : ℕ),
  2 ≤ g →
    (∀ (i j : ℤ), 0 ≤ i → i ≤ ↑g → 0 ≤ j → j ≤ ↑g → F i = F j → i = j) →
      F 0 < F 1 →
        F ↑g < F (↑g - 1) →
          ((∀ (k : ℤ), 0 < k → k < ↑g → ¬valleyZ F k) ↔
            ∃ p,
              0 < p ∧
                p < ↑g ∧ (∀ (k : ℤ), 0 ≤ k → k < p → F k < F (k + 1)) ∧ ∀ (k : ℤ), p ≤ k → k < ↑g → F (k + 1) < F k)
@peakSet_eq_rootSet_reverse : ∀ {α : Type} [inst : DecidableEq α] (N : BD.Nbhd α) [inst_1 : Fintype α],
  (∀ (x : α), N.right (N.left x) = x) →
    (∀ (x : α), N.left (N.right x) = x) → ∀ (l : List α), peakSet N l = rootSet N l.reverse
@card_peakSet_eq_card_rootSet : ∀ {α : Type} [inst : DecidableEq α] (N : BD.Nbhd α) [inst_1 : Fintype α],
  (∀ (x : α), N.right (N.left x) = x) →
    (∀ (x : α), N.left (N.right x) = x) →
      ∀ (n : ℕ) (S : Finset α), {w | peakSet N (List.ofFn w) = S}.card = {w | rootSet N (List.ofFn w) = S}.card
@mean_R : ∀ {K : ℕ} [inst : NeZero K], 3 ≤ K → (∑ σ, ↑(Rc σ)) / ↑K.factorial = ↑K / 3
@var_R : ∀ {K : ℕ} [inst : NeZero K],
  5 ≤ K → (∑ σ, ↑(Rc σ * Rc σ)) / ↑K.factorial - ((∑ σ, ↑(Rc σ)) / ↑K.factorial) ^ 2 = 2 * ↑K / 45
var_R_four : (∑ σ, ↑(Rc σ * Rc σ)) / ↑(Nat.factorial 4) - ((∑ σ, ↑(Rc σ)) / ↑(Nat.factorial 4)) ^ 2 = 2 / 9
aC_two : aC 2 = 2 / 15
b_one : cC 2 2 = 1772 / 14175
'BD.isRoot_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.card_fvPerm_fiber' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.sum_roots' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.mean_roots' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.cov_roots' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.var_D' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.cC_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.var_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.var_R_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.card_peakSet_eq_card_rootSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ballistic.unimodal_iff_no_valley' depends on axioms: [propext, Classical.choice, Quot.sound]
'LM.gap_product_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'LM.GoodS.single_root_H_one' depends on axioms: [propext, Quot.sound]
'BD.run_restart_bounds' depends on axioms: [propext, Quot.sound]
'Ballistic.b_one' depends on axioms: [propext, Classical.choice, Quot.sound, Nv_two_two._native.native_decide.ax_1_1]

